Kontsevich graphs act on Nambu-Poisson brackets, III. Uniqueness aspects

Kontsevich constructed a map between `good' graph cocycles $\gamma$ and infinitesimal deformations of Poisson bivectors on affine manifolds, that is, Poisson cocycles in the second Lichnerowicz--Poisson cohomology. For the tetrahedral graph cocycle $\gamma_3$ and for the class of Nambu-determinant Poisson bivectors $P$ over $\mathbb{R}^2$, $\mathbb{R}^3$ and $\mathbb{R}^4$, we know the fact of trivialization, $\dot{P}=[[ P, \vec{X}^{\gamma_3}_{\text{dim}}]]$, by using dimension-dependent vector fields $\vec{X}^{\gamma_3}_{\text{dim}}$ expressed by Kontsevich (micro-) graphs. We establish that these trivializing vector fields $\vec{X}^{\gamma_3}_{\text{dim}}$ are unique modulo Hamiltonian vector fields $\vec{X}_{H}=d_P(H)= [[ P, H]]$, where $d_P$ is the Lichnerowicz--Poisson differential and where the Hamiltonians $H$ are also represented by Kontsevich (micro-)graphs. However, we find that the choice of Kontsevich (micro-)graphs to represent the aforementioned multivectors is not unique.

==> anc/Encodings_of_the_other_graphs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3d240dcf-107a-42c0-ae84-3f560c2e37c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# In 3D and 4D, we have not only checked the descendants of one particular pair (the Sunflower pair), but also of the\n",
    "# other 27 pairs that solve the equation in 2D. The code that should be ran is exactly as in the 3D and 4D cases of the\n",
    "# Sunflower pair that has been completely worked out. The only thing that changed is the input (in terms of the \n",
    "# encodings/graphs we feed the code to compute with. Below, you can find the (code generating the) encodings for the ALL 28 \n",
    "# pairs in 3D (the Sunflower is pair G11 and G12) and 5 pairs in 4D. From these 28 pairs, we  find a solution over 5 of these \n",
    "# pairs (G11 and G12,  G2 and G8, G2 and G12, G7 and G11, and G8 and G11). It is impossible for there to be a solution in 4D, \n",
    "# but NOT in 3D over the descendants of the same graphs, so in 4D we only checked the 5 remaining pairs. From these, we find a \n",
    "# solution over only 2 pairs (G11 and G12,  and G2 and G12). \n",
    "\n",
    "\n",
    "#The 3D encodings of pairs\n",
    "g1_and_g_2_to_3d_graphs=\"(0,1,4;2,3,5;1,3,6)+(0,1,4;2,3,5;3,4,6)+(0,1,4;2,5,6;1,3,6)+(0,1,4;2,5,6;3,4,6)+(0,1,4;1,2,5;1,3,6)+(0,1,4;1,2,5;3,4,6)+(0,1,4;2,4,5;1,3,6)+(0,1,4;2,4,5;3,4,6)\"\n",
    "\n",
    "g1_and_g_4_to_3d_graphs=\"(0,1,4;2,3,5;1,3,6)+(0,1,4;2,3,5;3,4,6)+(0,1,4;2,5,6;1,3,6)+(0,1,4;2,5,6;3,4,6)+(0,3,4;2,3,5;1,3,6)+(0,3,4;2,3,5;3,4,6)+(0,3,4;2,5,6;1,3,6)+(0,3,4;2,5,6;3,4,6)+(0,4,6;2,3,5;1,3,6)+(0,4,6;2,3,5;3,4,6)+(0,4,6;2,5,6;1,3,6)+(0,4,6;2,5,6;3,4,6)\"\n",
    "\n",
    "g1_and_g_9_to_3d_graphs=\"(0,1,4;2,3,5;1,3,6)+(0,1,4;2,3,5;3,4,6)+(0,1,4;2,5,6;1,3,6)+(0,1,4;2,5,6;3,4,6)+(0,2,4;2,3,5;1,2,6)+(0,2,4;2,3,5;1,5,6)+(0,2,4;2,3,5;2,4,6)+(0,2,4;2,3,5;4,5,6)+(0,2,4;2,5,6;1,2,6)+(0,2,4;2,5,6;1,5,6)+(0,2,4;2,5,6;2,4,6)+(0,2,4;2,5,6;4,5,6)+(0,4,5;2,3,5;1,2,6)+(0,4,5;2,3,5;1,5,6)+(0,4,5;2,3,5;2,4,6)+(0,4,5;2,3,5;4,5,6)+(0,4,5;2,5,6;1,2,6)+(0,4,5;2,5,6;1,5,6)+(0,4,5;2,5,6;2,4,6)+(0,4,5;2,5,6;4,5,6)\"\n",
    "\n",
    "g1_and_g_11_to_3d_graphs=\"(0,1,4;2,3,5;1,3,6)+(0,1,4;2,3,5;3,4,6)+(0,1,4;2,5,6;1,3,6)+(0,1,4;2,5,6;3,4,6)+(0,1,4;1,3,5;1,2,6)+(0,1,4;1,3,5;2,4,6)+(0,1,4;1,3,5;1,5,6)+(0,1,4;1,3,5;4,5,6)+(0,1,4;3,4,5;1,2,6)+(0,1,4;3,4,5;2,4,6)+(0,1,4;3,4,5;1,5,6)+(0,1,4;3,4,5;4,5,6)+(0,1,4;1,5,6;1,2,6)+(0,1,4;1,5,6;2,4,6)+(0,1,4;1,5,6;1,5,6)+(0,1,4;1,5,6;4,5,6)+(0,1,4;4,5,6;1,2,6)+(0,1,4;4,5,6;2,4,6)+(0,1,4;4,5,6;1,5,6)+(0,1,4;4,5,6;4,5,6)\"\n",
    "\n",
    "\n",
    "g5_and_g_2_to_3d_graphs=\"(0,2,4;2,3,5;1,3,6)+(0,2,4;2,3,5;3,4,6)+(0,2,4;2,5,6;1,3,6)+(0,2,4;2,5,6;3,4,6)+(0,4,5;2,3,5;1,3,6)+(0,4,5;2,3,5;3,4,6)+(0,4,5;2,5,6;1,3,6)+(0,4,5;2,5,6;3,4,\n",
    "\n",
    "g5_and_g_4_to_3d_graphs=\"(0,2,4;2,3,5;1,3,6)+(0,2,4;2,3,5;3,4,6)+(0,2,4;2,5,6;1,3,6)+(0,2,4;2,5,6;3,4,6)+(0,4,5;2,3,5;1,3,6)+(0,4,5;2,3,5;3,4,6)+(0,4,5;2,5,6;1,3,6)+(0,4,5;2,5,6;3,4,6)+(0,3,4;2,3,5;1,3,6)+(0,3,4;2,3,5;3,4,6)+(0,3,4;2,5,6;1,3,6)+(0,3,4;2,5,6;3,4,6)+(0,4,6;2,3,5;1,3,6)+(0,4,6;2,3,5;3,4,6)+(0,4,6;2,5,6;1,3,6)+(0,4,6;2,5,6;3,4,6)\"\n",
    "\n",
    "g5_and_g_9_to_3d_graphs=\"(0,2,4;2,3,5;1,3,6)+(0,2,4;2,3,5;3,4,6)+(0,2,4;2,5,6;1,3,6)+(0,2,4;2,5,6;3,4,6)+(0,4,5;2,3,5;1,3,6)+(0,4,5;2,3,5;3,4,6)+(0,4,5;2,5,6;1,3,6)+(0,4,5;2,5,6;3,4,6)+(0,2,4;2,3,5;1,2,6)+(0,2,4;2,3,5;1,5,6)+(0,2,4;2,3,5;2,4,6)+(0,2,4;2,3,5;4,5,6)+(0,2,4;2,5,6;1,2,6)+(0,2,4;2,5,6;1,5,6)+(0,2,4;2,5,6;2,4,6)+(0,2,4;2,5,6;4,5,6)+(0,4,5;2,3,5;1,2,6)+(0,4,5;2,3,5;1,5,6)+(0,4,5;2,3,5;2,4,6)+(0,4,5;2,3,5;4,5,6)+(0,4,5;2,5,6;1,2,6)+(0,4,5;2,5,6;1,5,6)+(0,4,5;2,5,6;2,4,6)+(0,4,5;2,5,6;4,5,6)\"\n",
    "\n",
    "g5_and_g11_to_3d_graphs=\"(0,2,4;2,3,5;1,3,6)+(0,2,4;2,3,5;3,4,6)+(0,2,4;2,5,6;1,3,6)+(0,2,4;2,5,6;3,4,6)+(0,4,5;2,3,5;1,3,6)+(0,4,5;2,3,5;3,4,6)+(0,4,5;2,5,6;1,3,6)+(0,4,5;2,5,6;3,4,6)+(0,1,4;1,3,5;1,2,6)+(0,1,4;1,3,5;2,4,6)+(0,1,4;1,3,5;1,5,6)+(0,1,4;1,3,5;4,5,6)+(0,1,4;3,4,5;1,2,6)+(0,1,4;3,4,5;2,4,6)+(0,1,4;3,4,5;1,5,6)+(0,1,4;3,4,5;4,5,6)+(0,1,4;1,5,6;1,2,6)+(0,1,4;1,5,6;2,4,6)+(0,1,4;1,5,6;1,5,6)+(0,1,4;1,5,6;4,5,6)+(0,1,4;4,5,6;1,2,6)+(0,1,4;4,5,6;2,4,6)+(0,1,4;4,5,6;1,5,6)+(0,1,4;4,5,6;4,5,6)\"\n",
    "\n",
    "\n",
    "g6_and_g_2_to_3d_graphs=\"(0,3,4;1,2,5; 1,3,6)+(0,3,4;1,2,5;3,4,6)+(0,3,4;2,4,5;1,3,6)+(0,3,4;2,4,5;3,4,6)+(0,4,6;1,2,5; 1,3,6)+(0,4,6;1,2,5;3,4,6)+(0,4,6;2,4,5;1,3,6)+(0,4,6;2,4,5;3,4,6)+(0,1,4;1,2,5;1,3,6)+(0,1,4;1,2,5;3,4,6)+(0,1,4;2,4,5;1,3,6)+(0,1,4;2,4,5;3,4,6)\"\n",
    "\n",
    "g6_and_g_4_to_3d_graphs=\"(0,3,4;1,2,5; 1,3,6)+(0,3,4;1,2,5;3,4,6)+(0,3,4;2,4,5;1,3,6)+(0,3,4;2,4,5;3,4,6)+(0,4,6;1,2,5; 1,3,6)+(0,4,6;1,2,5;3,4,6)+(0,4,6;2,4,5;1,3,6)+(0,4,6;2,4,5;3,4,6)+(0,3,4;2,3,5;1,3,6)+(0,3,4;2,3,5;3,4,6)+(0,3,4;2,5,6;1,3,6)+(0,3,4;2,5,6;3,4,6)+(0,4,6;2,3,5;1,3,6)+(0,4,6;2,3,5;3,4,6)+(0,4,6;2,5,6;1,3,6)+(0,4,6;2,5,6;3,4,6)\"\n",
    "\n",
    "g6_and_g_9_to_3d_graphs=\"(0,3,4;1,2,5; 1,3,6)+(0,3,4;1,2,5;3,4,6)+(0,3,4;2,4,5;1,3,6)+(0,3,4;2,4,5;3,4,6)+(0,4,6;1,2,5; 1,3,6)+(0,4,6;1,2,5;3,4,6)+(0,4,6;2,4,5;1,3,6)+(0,4,6;2,4,5;3,4,6)+(0,2,4;2,3,5;1,2,6)+(0,2,4;2,3,5;1,5,6)+(0,2,4;2,3,5;2,4,6)+(0,2,4;2,3,5;4,5,6)+(0,2,4;2,5,6;1,2,6)+(0,2,4;2,5,6;1,5,6)+(0,2,4;2,5,6;2,4,6)+(0,2,4;2,5,6;4,5,6)+(0,4,5;2,3,5;1,2,6)+(0,4,5;2,3,5;1,5,6)+(0,4,5;2,3,5;2,4,6)+(0,4,5;2,3,5;4,5,6)+(0,4,5;2,5,6;1,2,6)+(0,4,5;2,5,6;1,5,6)+(0,4,5;2,5,6;2,4,6)+(0,4,5;2,5,6;4,5,6)\"\n",
    "\n",
    "g6_and_g_11_to_3d_graphs=\"(0,3,4;1,2,5; 1,3,6)+(0,3,4;1,2,5;3,4,6)+(0,3,4;2,4,5;1,3,6)+(0,3,4;2,4,5;3,4,6)+(0,4,6;1,2,5; 1,3,6)+(0,4,6;1,2,5;3,4,6)+(0,4,6;2,4,5;1,3,6)+(0,4,6;2,4,5;3,4,6)+(0,1,4;1,3,5;1,2,6)+(0,1,4;1,3,5;2,4,6)+(0,1,4;1,3,5;1,5,6)+(0,1,4;1,3,5;4,5,6)+(0,1,4;3,4,5;1,2,6)+(0,1,4;3,4,5;2,4,6)+(0,1,4;3,4,5;1,5,6)+(0,1,4;3,4,5;4,5,6)+(0,1,4;1,5,6;1,2,6)+(0,1,4;1,5,6;2,4,6)+(0,1,4;1,5,6;1,5,6)+(0,1,4;1,5,6;4,5,6)+(0,1,4;4,5,6;1,2,6)+(0,1,4;4,5,6;2,4,6)+(0,1,4;4,5,6;1,5,6)+(0,1,4;4,5,6;4,5,6)\"\n",
    "\n",
    "\n",
    "g7_and_g_2_to_3d_graphs=\"(0,3,4;2,3,5;1,2,6)+(0,3,4;2,3,5;2,4,6)+(0,3,4;2,3,5;1,5,6)+(0,3,4;2,3,5;4,5,6)+(0,3,4;2,5,6;1,2,6)+(0,3,4;2,5,6;2,4,6)+(0,3,4;2,5,6;1,5,6)+(0,3,4;2,5,6;4,5,6)+(0,4,6;2,3,5;1,2,6)+(0,4,6;2,3,5;2,4,6)+(0,4,6;2,3,5;1,5,6)+(0,4,6;2,3,5;4,5,6)+(0,4,6;2,5,6;1,2,6)+(0,4,6;2,5,6;2,4,6)+(0,4,6;2,5,6;1,5,6)+(0,4,6;2,5,6;4,5,6)+(0,1,4;1,2,5;1,3,6)+(0,1,4;1,2,5;3,4,6)+(0,1,4;2,4,5;1,3,6)+(0,1,4;2,4,5;3,4,6)\"\n",
    "\n",
    "g7_and_g_4_to_3d_graphs=\"(0,3,4;2,3,5;1,2,6)+(0,3,4;2,3,5;2,4,6)+(0,3,4;2,3,5;1,5,6)+(0,3,4;2,3,5;4,5,6)+(0,3,4;2,5,6;1,2,6)+(0,3,4;2,5,6;2,4,6)+(0,3,4;2,5,6;1,5,6)+(0,3,4;2,5,6;4,5,6)+(0,4,6;2,3,5;1,2,6)+(0,4,6;2,3,5;2,4,6)+(0,4,6;2,3,5;1,5,6)+(0,4,6;2,3,5;4,5,6)+(0,4,6;2,5,6;1,2,6)+(0,4,6;2,5,6;2,4,6)+(0,4,6;2,5,6;1,5,6)+(0,4,6;2,5,6;4,5,6)+(0,3,4;2,3,5;1,3,6)+(0,3,4;2,3,5;3,4,6)+(0,3,4;2,5,6;1,3,6)+(0,3,4;2,5,6;3,4,6)+(0,4,6;2,3,5;1,3,6)+(0,4,6;2,3,5;3,4,6)+(0,4,6;2,5,6;1,3,6)+(0,4,6;2,5,6;3,4,6)\"\n",
    "\n",
    "g7_and_g_9_to_3d_graphs=\"(0,3,4;2,3,5;1,2,6)+(0,3,4;2,3,5;2,4,6)+(0,3,4;2,3,5;1,5,6)+(0,3,4;2,3,5;4,5,6)+(0,3,4;2,5,6;1,2,6)+(0,3,4;2,5,6;2,4,6)+(0,3,4;2,5,6;1,5,6)+(0,3,4;2,5,6;4,5,6)+(0,4,6;2,3,5;1,2,6)+(0,4,6;2,3,5;2,4,6)+(0,4,6;2,3,5;1,5,6)+(0,4,6;2,3,5;4,5,6)+(0,4,6;2,5,6;1,2,6)+(0,4,6;2,5,6;2,4,6)+(0,4,6;2,5,6;1,5,6)+(0,4,6;2,5,6;4,5,6)+(0,2,4;2,3,5;1,2,6)+(0,2,4;2,3,5;1,5,6)+(0,2,4;2,3,5;2,4,6)+(0,2,4;2,3,5;4,5,6)+(0,2,4;2,5,6;1,2,6)+(0,2,4;2,5,6;1,5,6)+(0,2,4;2,5,6;2,4,6)+(0,2,4;2,5,6;4,5,6)+(0,4,5;2,3,5;1,2,6)+(0,4,5;2,3,5;1,5,6)+(0,4,5;2,3,5;2,4,6)+(0,4,5;2,3,5;4,5,6)+(0,4,5;2,5,6;1,2,6)+(0,4,5;2,5,6;1,5,6)+(0,4,5;2,5,6;2,4,6)+(0,4,5;2,5,6;4,5,6)\"\n",
    "\n",
    "g7_and_g_11_to_3d_graphs=\"(0,3,4;2,3,5;1,2,6)+(0,3,4;2,3,5;2,4,6)+(0,3,4;2,3,5;1,5,6)+(0,3,4;2,3,5;4,5,6)+(0,3,4;2,5,6;1,2,6)+(0,3,4;2,5,6;2,4,6)+(0,3,4;2,5,6;1,5,6)+(0,3,4;2,5,6;4,5,6)+(0,4,6;2,3,5;1,2,6)+(0,4,6;2,3,5;2,4,6)+(0,4,6;2,3,5;1,5,6)+(0,4,6;2,3,5;4,5,6)+(0,4,6;2,5,6;1,2,6)+(0,4,6;2,5,6;2,4,6)+(0,4,6;2,5,6;1,5,6)+(0,4,6;2,5,6;4,5,6)+(0,1,4;1,3,5;1,2,6)+(0,1,4;1,3,5;2,4,6)+(0,1,4;1,3,5;1,5,6)+(0,1,4;1,3,5;4,5,6)+(0,1,4;3,4,5;1,2,6)+(0,1,4;3,4,5;2,4,6)+(0,1,4;3,4,5;1,5,6)+(0,1,4;3,4,5;4,5,6)+(0,1,4;1,5,6;1,2,6)+(0,1,4;1,5,6;2,4,6)+(0,1,4;1,5,6;1,5,6)+(0,1,4;1,5,6;4,5,6)+(0,1,4;4,5,6;1,2,6)+(0,1,4;4,5,6;2,4,6)+(0,1,4;4,5,6;1,5,6)+(0,1,4;4,5,6;4,5,6)\"\n",
    "\n",
    "\n",
    "g8_and_g_2_to_3d_graphs=\"(0,3,4;1,2,5;1,2,6)+(0,3,4;1,2,5;1,5,6)+(0,3,4;1,2,5;2,4,6)+(0,3,4;1,2,5;4,5,6)+(0,3,4;2,4,5;1,2,6)+(0,3,4;2,4,5;1,5,6)+(0,3,4;2,4,5;2,4,6)+(0,3,4;2,4,5;4,5,6)+(0,4,6;1,2,5;1,2,6)+(0,4,6;1,2,5;1,5,6)+(0,4,6;1,2,5;2,4,6)+(0,4,6;1,2,5;4,5,6)+(0,4,6;2,4,5;1,2,6)+(0,4,6;2,4,5;1,5,6)+(0,4,6;2,4,5;2,4,6)+(0,4,6;2,4,5;4,5,6)+(0,1,4;1,2,5;1,3,6)+(0,1,4;1,2,5;3,4,6)+(0,1,4;2,4,5;1,3,6)+(0,1,4;2,4,5;3,4,6)\"\n",
    "\n",
    "g8_and_g_4_to_3d_graphs=\"(0,3,4;1,2,5;1,2,6)+(0,3,4;1,2,5;1,5,6)+(0,3,4;1,2,5;2,4,6)+(0,3,4;1,2,5;4,5,6)+(0,3,4;2,4,5;1,2,6)+(0,3,4;2,4,5;1,5,6)+(0,3,4;2,4,5;2,4,6)+(0,3,4;2,4,5;4,5,6)+(0,4,6;1,2,5;1,2,6)+(0,4,6;1,2,5;1,5,6)+(0,4,6;1,2,5;2,4,6)+(0,4,6;1,2,5;4,5,6)+(0,4,6;2,4,5;1,2,6)+(0,4,6;2,4,5;1,5,6)+(0,4,6;2,4,5;2,4,6)+(0,4,6;2,4,5;4,5,6)+(0,3,4;2,3,5;1,3,6)+(0,3,4;2,3,5;3,4,6)+(0,3,4;2,5,6;1,3,6)+(0,3,4;2,5,6;3,4,6)+(0,4,6;2,3,5;1,3,6)+(0,4,6;2,3,5;3,4,6)+(0,4,6;2,5,6;1,3,6)+(0,4,6;2,5,6;3,4,6)\"\n",
    "\n",
    "g8_and_g_9_to_3d_graphs=\"(0,3,4;1,2,5;1,2,6)+(0,3,4;1,2,5;1,5,6)+(0,3,4;1,2,5;2,4,6)+(0,3,4;1,2,5;4,5,6)+(0,3,4;2,4,5;1,2,6)+(0,3,4;2,4,5;1,5,6)+(0,3,4;2,4,5;2,4,6)+(0,3,4;2,4,5;4,5,6)+(0,4,6;1,2,5;1,2,6)+(0,4,6;1,2,5;1,5,6)+(0,4,6;1,2,5;2,4,6)+(0,4,6;1,2,5;4,5,6)+(0,4,6;2,4,5;1,2,6)+(0,4,6;2,4,5;1,5,6)+(0,4,6;2,4,5;2,4,6)+(0,4,6;2,4,5;4,5,6)+(0,2,4;2,3,5;1,2,6)+(0,2,4;2,3,5;1,5,6)+(0,2,4;2,3,5;2,4,6)+(0,2,4;2,3,5;4,5,6)+(0,2,4;2,5,6;1,2,6)+(0,2,4;2,5,6;1,5,6)+(0,2,4;2,5,6;2,4,6)+(0,2,4;2,5,6;4,5,6)+(0,4,5;2,3,5;1,2,6)+(0,4,5;2,3,5;1,5,6)+(0,4,5;2,3,5;2,4,6)+(0,4,5;2,3,5;4,5,6)+(0,4,5;2,5,6;1,2,6)+(0,4,5;2,5,6;1,5,6)+(0,4,5;2,5,6;2,4,6)+(0,4,5;2,5,6;4,5,6)\"\n",
    "\n",
    "g8_and_g_11_to_3d_graphs=\"(0,3,4;1,2,5;1,2,6)+(0,3,4;1,2,5;1,5,6)+(0,3,4;1,2,5;2,4,6)+(0,3,4;1,2,5;4,5,6)+(0,3,4;2,4,5;1,2,6)+(0,3,4;2,4,5;1,5,6)+(0,3,4;2,4,5;2,4,6)+(0,3,4;2,4,5;4,5,6)+(0,4,6;1,2,5;1,2,6)+(0,4,6;1,2,5;1,5,6)+(0,4,6;1,2,5;2,4,6)+(0,4,6;1,2,5;4,5,6)+(0,4,6;2,4,5;1,2,6)+(0,4,6;2,4,5;1,5,6)+(0,4,6;2,4,5;2,4,6)+(0,4,6;2,4,5;4,5,6)+(0,1,4;1,3,5;1,2,6)+(0,1,4;1,3,5;2,4,6)+(0,1,4;1,3,5;1,5,6)+(0,1,4;1,3,5;4,5,6)+(0,1,4;3,4,5;1,2,6)+(0,1,4;3,4,5;2,4,6)+(0,1,4;3,4,5;1,5,6)+(0,1,4;3,4,5;4,5,6)+(0,1,4;1,5,6;1,2,6)+(0,1,4;1,5,6;2,4,6)+(0,1,4;1,5,6;1,5,6)+(0,1,4;1,5,6;4,5,6)+(0,1,4;4,5,6;1,2,6)+(0,1,4;4,5,6;2,4,6)+(0,1,4;4,5,6;1,5,6)+(0,1,4;4,5,6;4,5,6)\"\n",
    "\n",
    "\n",
    "g12_and_g_2_to_3d_graphs=\"(0,3,4;1,3,5;1,2,6)+(0,3,4;1,3,5;1,5,6)+(0,3,4;1,3,5;2,4,6)+(0,3,4;1,3,5;4,5,6)+(0,3,4;1,5,6;1,2,6)+(0,3,4;1,5,6;1,5,6)+(0,3,4;1,5,6;2,4,6)+(0,3,4;1,5,6;4,5,6)+(0,3,4;3,4,5;1,2,6)+(0,3,4;3,4,5;1,5,6)+(0,3,4;3,4,5;2,4,6)+(0,3,4;3,4,5;4,5,6)+(0,3,4;4,5,6;1,2,6)+(0,3,4;4,5,6;1,5,6)+(0,3,4;4,5,6;2,4,6)+(0,3,4;4,5,6;4,5,6)+(0,4,6;1,3,5;1,2,6)+(0,4,6;1,3,5;1,5,6)+(0,4,6;1,3,5;2,4,6)+(0,4,6;1,3,5;4,5,6)+(0,4,6;1,5,6;1,2,6)+(0,4,6;1,5,6;1,5,6)+(0,4,6;1,5,6;2,4,6)+(0,4,6;1,5,6;4,5,6)+(0,4,6;3,4,5;1,2,6)+(0,4,6;3,4,5;1,5,6)+(0,4,6;3,4,5;2,4,6)+(0,4,6;3,4,5;4,5,6)+(0,4,6;4,5,6;1,2,6)+(0,4,6;4,5,6;1,5,6)+(0,4,6;4,5,6;2,4,6)+(0,4,6;4,5,6;4,5,6)+(0,1,4;1,2,5;1,3,6)+(0,1,4;1,2,5;3,4,6)+(0,1,4;2,4,5;1,3,6)+(0,1,4;2,4,5;3,4,6)\"\n",
    "\n",
    "g12_and_g_4_to_3d_graphs=\"(0,3,4;1,3,5;1,2,6)+(0,3,4;1,3,5;1,5,6)+(0,3,4;1,3,5;2,4,6)+(0,3,4;1,3,5;4,5,6)+(0,3,4;1,5,6;1,2,6)+(0,3,4;1,5,6;1,5,6)+(0,3,4;1,5,6;2,4,6)+(0,3,4;1,5,6;4,5,6)+(0,3,4;3,4,5;1,2,6)+(0,3,4;3,4,5;1,5,6)+(0,3,4;3,4,5;2,4,6)+(0,3,4;3,4,5;4,5,6)+(0,3,4;4,5,6;1,2,6)+(0,3,4;4,5,6;1,5,6)+(0,3,4;4,5,6;2,4,6)+(0,3,4;4,5,6;4,5,6)+(0,4,6;1,3,5;1,2,6)+(0,4,6;1,3,5;1,5,6)+(0,4,6;1,3,5;2,4,6)+(0,4,6;1,3,5;4,5,6)+(0,4,6;1,5,6;1,2,6)+(0,4,6;1,5,6;1,5,6)+(0,4,6;1,5,6;2,4,6)+(0,4,6;1,5,6;4,5,6)+(0,4,6;3,4,5;1,2,6)+(0,4,6;3,4,5;1,5,6)+(0,4,6;3,4,5;2,4,6)+(0,4,6;3,4,5;4,5,6)+(0,4,6;4,5,6;1,2,6)+(0,4,6;4,5,6;1,5,6)+(0,4,6;4,5,6;2,4,6)+(0,4,6;4,5,6;4,5,6)+(0,3,4;2,3,5;1,3,6)+(0,3,4;2,3,5;3,4,6)+(0,3,4;2,5,6;1,3,6)+(0,3,4;2,5,6;3,4,6)+(0,4,6;2,3,5;1,3,6)+(0,4,6;2,3,5;3,4,6)+(0,4,6;2,5,6;1,3,6)+(0,4,6;2,5,6;3,4,6)\"\n",
    "\n",
    "g12_and_g_9_to_3d_graphs=\"(0,3,4;1,3,5;1,2,6)+(0,3,4;1,3,5;1,5,6)+(0,3,4;1,3,5;2,4,6)+(0,3,4;1,3,5;4,5,6)+(0,3,4;1,5,6;1,2,6)+(0,3,4;1,5,6;1,5,6)+(0,3,4;1,5,6;2,4,6)+(0,3,4;1,5,6;4,5,6)+(0,3,4;3,4,5;1,2,6)+(0,3,4;3,4,5;1,5,6)+(0,3,4;3,4,5;2,4,6)+(0,3,4;3,4,5;4,5,6)+(0,3,4;4,5,6;1,2,6)+(0,3,4;4,5,6;1,5,6)+(0,3,4;4,5,6;2,4,6)+(0,3,4;4,5,6;4,5,6)+(0,4,6;1,3,5;1,2,6)+(0,4,6;1,3,5;1,5,6)+(0,4,6;1,3,5;2,4,6)+(0,4,6;1,3,5;4,5,6)+(0,4,6;1,5,6;1,2,6)+(0,4,6;1,5,6;1,5,6)+(0,4,6;1,5,6;2,4,6)+(0,4,6;1,5,6;4,5,6)+(0,4,6;3,4,5;1,2,6)+(0,4,6;3,4,5;1,5,6)+(0,4,6;3,4,5;2,4,6)+(0,4,6;3,4,5;4,5,6)+(0,4,6;4,5,6;1,2,6)+(0,4,6;4,5,6;1,5,6)+(0,4,6;4,5,6;2,4,6)+(0,4,6;4,5,6;4,5,6)+(0,2,4;2,3,5;1,2,6)+(0,2,4;2,3,5;1,5,6)+(0,2,4;2,3,5;2,4,6)+(0,2,4;2,3,5;4,5,6)+(0,2,4;2,5,6;1,2,6)+(0,2,4;2,5,6;1,5,6)+(0,2,4;2,5,6;2,4,6)+(0,2,4;2,5,6;4,5,6)+(0,4,5;2,3,5;1,2,6)+(0,4,5;2,3,5;1,5,6)+(0,4,5;2,3,5;2,4,6)+(0,4,5;2,3,5;4,5,6)+(0,4,5;2,5,6;1,2,6)+(0,4,5;2,5,6;1,5,6)+(0,4,5;2,5,6;2,4,6)+(0,4,5;2,5,6;4,5,6)\"\n",
    "\n",
    "g12_and_g_11_to_3d_graphs=\"(0,3,4;1,3,5;1,2,6)+(0,3,4;1,3,5;1,5,6)+(0,3,4;1,3,5;2,4,6)+(0,3,4;1,3,5;4,5,6)+(0,3,4;1,5,6;1,2,6)+(0,3,4;1,5,6;1,5,6)+(0,3,4;1,5,6;2,4,6)+(0,3,4;1,5,6;4,5,6)+(0,3,4;3,4,5;1,2,6)+(0,3,4;3,4,5;1,5,6)+(0,3,4;3,4,5;2,4,6)+(0,3,4;3,4,5;4,5,6)+(0,3,4;4,5,6;1,2,6)+(0,3,4;4,5,6;1,5,6)+(0,3,4;4,5,6;2,4,6)+(0,3,4;4,5,6;4,5,6)+(0,4,6;1,3,5;1,2,6)+(0,4,6;1,3,5;1,5,6)+(0,4,6;1,3,5;2,4,6)+(0,4,6;1,3,5;4,5,6)+(0,4,6;1,5,6;1,2,6)+(0,4,6;1,5,6;1,5,6)+(0,4,6;1,5,6;2,4,6)+(0,4,6;1,5,6;4,5,6)+(0,4,6;3,4,5;1,2,6)+(0,4,6;3,4,5;1,5,6)+(0,4,6;3,4,5;2,4,6)+(0,4,6;3,4,5;4,5,6)+(0,4,6;4,5,6;1,2,6)+(0,4,6;4,5,6;1,5,6)+(0,4,6;4,5,6;2,4,6)+(0,4,6;4,5,6;4,5,6)+(0,1,4;1,3,5;1,2,6)+(0,1,4;1,3,5;2,4,6)+(0,1,4;1,3,5;1,5,6)+(0,1,4;1,3,5;4,5,6)+(0,1,4;3,4,5;1,2,6)+(0,1,4;3,4,5;2,4,6)+(0,1,4;3,4,5;1,5,6)+(0,1,4;3,4,5;4,5,6)+(0,1,4;1,5,6;1,2,6)+(0,1,4;1,5,6;2,4,6)+(0,1,4;1,5,6;1,5,6)+(0,1,4;1,5,6;4,5,6)+(0,1,4;4,5,6;1,2,6)+(0,1,4;4,5,6;2,4,6)+(0,1,4;4,5,6;1,5,6)+(0,1,4;4,5,6;4,5,6)\"\n",
    "\n",
    "\n",
    "g13_and_g_2_to_3d_graphs=\"(0,1,4;1,3,5;2,3,6)+(0,1,4;1,3,5;3,5,6)+(0,1,4;1,5,6;2,3,6)+(0,1,4;1,5,6;3,5,6)+(0,1,4;3,4,5;2,3,6)+(0,1,4;3,4,5;3,5,6)+(0,1,4;4,5,6;2,3,6)+(0,1,4;4,5,6;3,5,6)+(0,1,4;1,2,5;1,3,6)+(0,1,4;1,2,5;3,4,6)+(0,1,4;2,4,5;1,3,6)+(0,1,4;2,4,5;3,4,6)\"\n",
    "\n",
    "g13_and_g_4_to_3d_graphs=\"(0,1,4;1,3,5;2,3,6)+(0,1,4;1,3,5;3,5,6)+(0,1,4;1,5,6;2,3,6)+(0,1,4;1,5,6;3,5,6)+(0,1,4;3,4,5;2,3,6)+(0,1,4;3,4,5;3,5,6)+(0,1,4;4,5,6;2,3,6)+(0,1,4;4,5,6;3,5,6)+(0,3,4;2,3,5;1,3,6)+(0,3,4;2,3,5;3,4,6)+(0,3,4;2,5,6;1,3,6)+(0,3,4;2,5,6;3,4,6)+(0,4,6;2,3,5;1,3,6)+(0,4,6;2,3,5;3,4,6)+(0,4,6;2,5,6;1,3,6)+(0,4,6;2,5,6;3,4,6)\"\n",
    "\n",
    "g13_and_g_9_to_3d_graphs=\"(0,1,4;1,3,5;2,3,6)+(0,1,4;1,3,5;3,5,6)+(0,1,4;1,5,6;2,3,6)+(0,1,4;1,5,6;3,5,6)+(0,1,4;3,4,5;2,3,6)+(0,1,4;3,4,5;3,5,6)+(0,1,4;4,5,6;2,3,6)+(0,1,4;4,5,6;3,5,6)+(0,2,4;2,3,5;1,2,6)+(0,2,4;2,3,5;1,5,6)+(0,2,4;2,3,5;2,4,6)+(0,2,4;2,3,5;4,5,6)+(0,2,4;2,5,6;1,2,6)+(0,2,4;2,5,6;1,5,6)+(0,2,4;2,5,6;2,4,6)+(0,2,4;2,5,6;4,5,6)+(0,4,5;2,3,5;1,2,6)+(0,4,5;2,3,5;1,5,6)+(0,4,5;2,3,5;2,4,6)+(0,4,5;2,3,5;4,5,6)+(0,4,5;2,5,6;1,2,6)+(0,4,5;2,5,6;1,5,6)+(0,4,5;2,5,6;2,4,6)+(0,4,5;2,5,6;4,5,6)\"\n",
    "\n",
    "g13_and_g_11_to_3d_graphs=\"(0,1,4;1,3,5;2,3,6)+(0,1,4;1,3,5;3,5,6)+(0,1,4;1,5,6;2,3,6)+(0,1,4;1,5,6;3,5,6)+(0,1,4;3,4,5;2,3,6)+(0,1,4;3,4,5;3,5,6)+(0,1,4;4,5,6;2,3,6)+(0,1,4;4,5,6;3,5,6)+(0,1,4;1,3,5;1,2,6)+(0,1,4;1,3,5;2,4,6)+(0,1,4;1,3,5;1,5,6)+(0,1,4;1,3,5;4,5,6)+(0,1,4;3,4,5;1,2,6)+(0,1,4;3,4,5;2,4,6)+(0,1,4;3,4,5;1,5,6)+(0,1,4;3,4,5;4,5,6)+(0,1,4;1,5,6;1,2,6)+(0,1,4;1,5,6;2,4,6)+(0,1,4;1,5,6;1,5,6)+(0,1,4;1,5,6;4,5,6)+(0,1,4;4,5,6;1,2,6)+(0,1,4;4,5,6;2,4,6)+(0,1,4;4,5,6;1,5,6)+(0,1,4;4,5,6;4,5,6)\"\n",
    "\n",
    "\n",
    "# Generating 4D encodings of the 5 remaining pairs:\n",
    "import itertools\n",
    "# Descendants graph 2.\n",
    "for (i,j) in itertools.product([1,4,7],[1,4,7]):\n",
    "    X_graph_encodings.append((0,1,4,7,i,2,5,8,j,3,6,9))\n",
    "\n",
    "# Descendants graph 7\n",
    "for (i,j,k,l) in itertools.product([3,6,9],[3,6,9],[1,4,7],[2,5,8]):\n",
    "    X_graph_encodings.append((0,i,4,7,2,j,5,8,k,l,6,9))\n",
    "\n",
    "# Descendants of graph 8.\n",
    "for (i,j,k,l) in itertools.product([3,6,9],[1,4,7],[1,4,7],[2,5,8]):\n",
    "    X_graph_encodings.append((0,i,4,7,j,2,5,8,k,l,6,9))\n",
    "\n",
    "# Descendants graph 11.\n",
    "for (i,j,k,l) in itertools.product([1,4,7],[3,6,9],[1,4,7],[2,5,8]):\n",
    "    X_graph_encodings.append((0,1,4,7,i,j,5,8,k,l,6,9))\n",
    "\n",
    "# descendants graph 12.\n",
    "for (i,j,k,l,m) in itertools.product ([3,6,9],[1,4,7],[3,6,9],[1,4,7],[2,5,8]):\n",
    "    X_graph_encodings.append((0,i,4,7,j,k,5,8,l,m,6,9))\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.1",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/section3.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "84fbda16",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We have 14 graphs.\n",
      "\n",
      "There are 0 graphs that evaluate to 0 under the morhpism from graphs to multivectors.\n",
      "\n",
      "Here are the vector fields the graphs are evaluated into:\n",
      "graph 1 : (-rho_y*rho_xy^2 + rho_y*rho_xx*rho_yy)*xi0 + (rho_x*rho_xy^2 - rho_x*rho_xx*rho_yy)*xi1\n",
      "graph 2 : (rho_y^2*rho_xxy - 2*rho_x*rho_y*rho_xyy + rho_x^2*rho_yyy)*xi0 + (-rho_y^2*rho_xxx + 2*rho_x*rho_y*rho_xxy - rho_x^2*rho_xyy)*xi1\n",
      "graph 3 : (rho*rho_yy*rho_xxy - 2*rho*rho_xy*rho_xyy + rho*rho_xx*rho_yyy)*xi0 + (-rho*rho_yy*rho_xxx + 2*rho*rho_xy*rho_xxy - rho*rho_xx*rho_xyy)*xi1\n",
      "graph 4 : (rho_y^2*rho_xxy - 2*rho_x*rho_y*rho_xyy + rho_x^2*rho_yyy)*xi0 + (-rho_y^2*rho_xxx + 2*rho_x*rho_y*rho_xxy - rho_x^2*rho_xyy)*xi1\n",
      "graph 5 : (-rho_y*rho_xy^2 + rho_y*rho_xx*rho_yy)*xi0 + (rho_x*rho_xy^2 - rho_x*rho_xx*rho_yy)*xi1\n",
      "graph 6 : (-rho_y*rho_xy^2 + rho_y*rho_xx*rho_yy)*xi0 + (rho_x*rho_xy^2 - rho_x*rho_xx*rho_yy)*xi1\n",
      "graph 7 : (rho_y*rho_xy^2 - rho_y*rho_xx*rho_yy)*xi0 + (-rho_x*rho_xy^2 + rho_x*rho_xx*rho_yy)*xi1\n",
      "graph 8 : (-2*rho_y*rho_xy^2 + 2*rho_y*rho_xx*rho_yy)*xi0 + (2*rho_x*rho_xy^2 - 2*rho_x*rho_xx*rho_yy)*xi1\n",
      "graph 9 : (-rho_y^2*rho_xxy + 2*rho_x*rho_y*rho_xyy - rho_x^2*rho_yyy)*xi0 + (rho_y^2*rho_xxx - 2*rho_x*rho_y*rho_xxy + rho_x^2*rho_xyy)*xi1\n",
      "graph 10 : (rho*rho_yy*rho_xxy - 2*rho*rho_xy*rho_xyy + rho*rho_xx*rho_yyy)*xi0 + (-rho*rho_yy*rho_xxx + 2*rho*rho_xy*rho_xxy - rho*rho_xx*rho_xyy)*xi1\n",
      "graph 11 : (rho_y^2*rho_xxy - 2*rho_x*rho_y*rho_xyy + rho_x^2*rho_yyy)*xi0 + (-rho_y^2*rho_xxx + 2*rho_x*rho_y*rho_xxy - rho_x^2*rho_xyy)*xi1\n",
      "graph 12 : (-rho_y*rho_xy^2 + rho_y*rho_xx*rho_yy)*xi0 + (rho_x*rho_xy^2 - rho_x*rho_xx*rho_yy)*xi1\n",
      "graph 13 : (-rho_y*rho_xy^2 + rho_y*rho_xx*rho_yy)*xi0 + (rho_x*rho_xy^2 - rho_x*rho_xx*rho_yy)*xi1\n",
      "graph 14 : (rho*rho_yy*rho_xxy - 2*rho*rho_xy*rho_xyy + rho*rho_xx*rho_yyy)*xi0 + (-rho*rho_yy*rho_xxx + 2*rho*rho_xy*rho_xxy - rho*rho_xx*rho_xyy)*xi1\n",
      "\n",
      "The vector fields have 11 linear relations among themselves.\n",
      "Claim 2: These relations are expressed by \n",
      " Vector space of degree 14 and dimension 11 over Rational Field\n",
      "Basis matrix:\n",
      "[ 1  0  0  0  0  0  0  0  0  0  0  0 -1  0]\n",
      "[ 0  1  0  0  0  0  0  0  0  0 -1  0  0  0]\n",
      "[ 0  0  1  0  0  0  0  0  0  0  0  0  0 -1]\n",
      "[ 0  0  0  1  0  0  0  0  0  0 -1  0  0  0]\n",
      "[ 0  0  0  0  1  0  0  0  0  0  0  0 -1  0]\n",
      "[ 0  0  0  0  0  1  0  0  0  0  0  0 -1  0]\n",
      "[ 0  0  0  0  0  0  1  0  0  0  0  0  1  0]\n",
      "[ 0  0  0  0  0  0  0  1  0  0  0  0 -2  0]\n",
      "[ 0  0  0  0  0  0  0  0  1  0  1  0  0  0]\n",
      "[ 0  0  0  0  0  0  0  0  0  1  0  0  0 -1]\n",
      "[ 0  0  0  0  0  0  0  0  0  0  0  1 -1  0] \n",
      "\n",
      "The tetrahedral flow in 2D is (rho_y^3*rho_xxx - 3*rho_x*rho_y^2*rho_xxy + 3*rho_x^2*rho_y*rho_xyy - rho_x^3*rho_yyy)*xi0*xi1 \n",
      "\n",
      "There are 3 vector fields in X_vector_fields that evaluate to 0 bivectors after taking the Schouten bracket with P.\n",
      "These vector fields that evaluate to 0 are obtained from the graphs:\n",
      "graph 3\n",
      "graph 10\n",
      "graph 14\n",
      "\n",
      "Proposition 3: The solution on vector fields is given by (2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)  \n",
      "\n",
      "The space of solutions to the homogeneous system has dimension 1\n",
      "This shift is given by (Proposition 4)  [(0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)] and the corresponding vector field is (rho*rho_yy*rho_xxy - 2*rho*rho_xy*rho_xyy + rho*rho_xx*rho_yyy)*xi0 + (-rho*rho_yy*rho_xxx + 2*rho*rho_xy*rho_xxy - rho*rho_xx*rho_xyy)*xi1 \n",
      "\n",
      "The Hamiltonian vector field is given by (2*rho*rho_yy*rho_xxy - 4*rho*rho_xy*rho_xyy + 2*rho*rho_xx*rho_yyy)*xi0 + (-2*rho*rho_yy*rho_xxx + 4*rho*rho_xy*rho_xxy - 2*rho*rho_xx*rho_xyy)*xi1 \n",
      "\n",
      "Theorem 6: The shift in the cocycle space is given by 1/2 the Hamiltonian vector field.\n"
     ]
    }
   ],
   "source": [
    "# 17-09-2024 The code below is a combination of already existing code by R. Buring, and adjustments made by F. Schipper \n",
    "# (particularly, the biggest adjustments are checking that the basis element(s) of the cocycle space are Hamiltonian, \n",
    "# commentary and printing of output). It is supplementary material accompanying proceedings written for the ISQS28 (Integrable \n",
    "#Systems and Quantum Symmetries) conference (see also: arXiv:2409.15932).\n",
    "\n",
    "# We import the following (see https://github.com/rburing/gcaops) to be able to run the code.\n",
    "from gcaops.graph.formality_graph import FormalityGraph\n",
    "from gcaops.algebra.differential_polynomial_ring import DifferentialPolynomialRing\n",
    "from gcaops.algebra.superfunction_algebra import SuperfunctionAlgebra\n",
    "from gcaops.graph.undirected_graph_complex import UndirectedGraphComplex\n",
    "from gcaops.graph.directed_graph_complex import DirectedGraphComplex\n",
    "\n",
    "# These are the encodings of the 14 Kontsevich graphs on 3 vertices and 1 sink in 2D.\n",
    "two_d_graphs=\"(0,1;2,3;1,3)+(0,1;1,2;1,3)+(0,3;2,3;2,3)+(0,3;2,3;1,3)+(0,2;2,3;1,3)+(0,3;1,2;1,3)+(0,3;2,3;1,2)+(0,3;1,2;1,2)+(0,2;2,3;1,2)+(0,2;1,2;1,2)+(0,1;1,3;1,2)+(0,3;1,3;1,2)+(0,1;1,3;2,3)+(0,1;1,3;1,3)\"\n",
    "\n",
    "# To move from the encodings of the graphs to actual graphs, we use the next function. The function splits the \n",
    "# encoding by vertex via ;, and then the target vertices by ,. A graph is returned on 3 vertices, 1 sink, and with edges\n",
    "# (origin vertex, target vertex). As an example, the first encoding (0,1;2,3;1,3) correspond to a graph with 1 sink (vertex 0),\n",
    "# and 3 regular vertices (vertices 1,2,3), with 6 edges (1,0), (1,1), (2,2), (2,3), (3,1), (3,3).\n",
    "def encoding_to_graph(encoding):\n",
    "    targets = [tuple(int(v) for v in t.split(',')) for t in encoding[1:-1].split(\";\")] \n",
    "    edges = sum([[(k+1,v) for v in t] for (k,t) in enumerate(targets)], [])\n",
    "    return FormalityGraph(1, 3, edges) \n",
    "    \n",
    "# Split the encodings and compute the corresponding graphs\n",
    "encodings = two_d_graphs.split(\"+\") \n",
    "graphs = [encoding_to_graph(e) for e in encodings]\n",
    "print('We have', len(graphs), 'graphs.\\n')\n",
    "\n",
    "# Create the differential polynomial ring. We are working in 2D, so we only have even coordinates x,y and the corresponding \n",
    "# odd coordinates xi[0] and xi[1]. rho is exactly the rho in a 2D Poisson bracket (P= rho dx dy). Finally, \n",
    "# max_differential_orders tells the programme how many times rho can be differentiated. The maximum is stipulated by the graphs, \n",
    "# as we cannot have double edges. Thus, the maximum in degree of each vertex is 3. As we will be looking at [[P,X]], we add\n",
    "# an extra +1 to the differential orders since taking the Schouten bracket with P introduces an extra derivative.\n",
    "D2=DifferentialPolynomialRing(QQ,('rho', ), ('x','y'), max_differential_orders=[3+1])\n",
    "rho, =D2.fibre_variables()\n",
    "x,y= D2.base_variables()\n",
    "even_coords=[x,y]\n",
    "\n",
    "S2.<xi0,xi1>=SuperfunctionAlgebra(D2, D2.base_variables())\n",
    "xi=S2.gens()\n",
    "odd_coords=xi\n",
    "\n",
    "# We now compute the vector fields corresponding to the graphs. E is the Euler vector field in the sink (vertex 0), and\n",
    "# epsilon is the Levi-Civita tensor. Note that we have a Levi-Civita tensor at each of the vertices 1, 2, 3. We first compute\n",
    "# the sign of each term appearing in the formulas, and then compute the differential polynomial.\n",
    "X_vector_fields=[]\n",
    "E=x*xi[0]+y*xi[1] \n",
    "epsilon = xi[0]*xi[1] \n",
    "import itertools\n",
    "for g in graphs:\n",
    "    term = S2.zero()\n",
    "    for index_choice in itertools.product(itertools.permutations(range(2)), repeat=3): \n",
    "        sign = epsilon[index_choice[0]] * epsilon[index_choice[1]]* epsilon[index_choice[2]]\n",
    "        vertex_content = [E, S2(rho), S2(rho), S2(rho)]\n",
    "        for ((source, target), index) in zip(g.edges(), sum(map(list, index_choice), [])):\n",
    "            vertex_content[target] = vertex_content[target].diff(even_coords[index])\n",
    "        term += sign * prod(vertex_content)\n",
    "    X_vector_fields.append(term)\n",
    "\n",
    "# We check how many (if any) graphs evaluate to 0. \n",
    "zeros=X_vector_fields.count(0)\n",
    "print('There are', zeros, 'graphs that evaluate to 0 under the morhpism from graphs to multivectors.\\n')\n",
    "\n",
    "# In case the are graphs that evaluate to 0, the line below shows which graphs do so (note that the counting starts from 1!).\n",
    "#[k+1 for (k,X) in enumerate (X_vector_fields) if X==0]\n",
    "\n",
    "# In 2D on only 3 vertices and 1 sink, the multivectors are pretty small and can be printed easily.\n",
    "print('Here are the vector fields the graphs are evaluated into:')\n",
    "for i in range(len(X_vector_fields)):\n",
    "    print('graph', i+1,':', X_vector_fields[i])\n",
    "print()\n",
    "\n",
    "# The next part is to find out linear relations of the vector fields we just computed. We look at the monomials that appear\n",
    "# in each xi[0] and xi[1] parts of the vector field, and store them in X_monomial_basis. \n",
    "X_monomial_basis = [set([]) for i in range(2)] \n",
    "for i in range(2): \n",
    "    for X in X_vector_fields:\n",
    "        X_monomial_basis[i]|=set(X[i].monomials())\n",
    "X_monomial_basis=[list(b) for b in X_monomial_basis]\n",
    "X_monomial_index= [{m:k for k,m in enumerate(b)} for b in X_monomial_basis]\n",
    "X_monomial_count= sum(len(b) for b in X_monomial_basis); X_monomial_count\n",
    "\n",
    "# Next, we use this monomial basis to create a matrix that identifies each vector field by the monomials that appear in it.\n",
    "X_evaluation_matrix= matrix(QQ, X_monomial_count, len(X_vector_fields), sparse=True)\n",
    "for i in range(len(X_vector_fields)):\n",
    "    v=vector(QQ, X_monomial_count, sparse=True)\n",
    "    index_shift=0\n",
    "    for j in range(2): \n",
    "        f=X_vector_fields[i][j]\n",
    "        for coeff, monomial in zip(f.coefficients(), f.monomials()):\n",
    "            monomial_index=X_monomial_index[j][monomial]\n",
    "            v[index_shift+monomial_index]=coeff\n",
    "        index_shift+=len(X_monomial_basis[j])\n",
    "    X_evaluation_matrix.set_column(i,v)\n",
    "\n",
    "# We can now detect linear relation by computing the nullity of this matrix\n",
    "nullity = X_evaluation_matrix.right_nullity()\n",
    "print('The vector fields have', nullity, 'linear relations among themselves.')\n",
    "print('Claim 2: These relations are expressed by \\n', X_evaluation_matrix.right_kernel(), '\\n')\n",
    "\n",
    "# We now compute the tetrahedral flow. First, we create the Poisson bivector P and check that it satisfies [[P,P]]=0\n",
    "P= rho*epsilon \n",
    "if P.bracket(P)!=0:\n",
    "    print('P is not a Poisson bivector. \\n')\n",
    "\n",
    "# Introduce the graph complex, and find the tetrahedron as a graph on 4 vertices and 6 edges in the cohomology. This \n",
    "# tetrahedron is unoriented, so we orient it. The next step is to make sure that the graph is built of wedges. This means \n",
    "# that there cannot be more than 2 outgoing edges at each vertex. This gives 2 graphs; one where 3 vertices have 2 outgoing\n",
    "# edges, and one where 2 vertices have 2 outgoing edges and 2 vertices have 1 outgoing edge. \n",
    "# tetrahedron_oriented_filtered.show() gives a drawing of these graphs. \n",
    "# Finally, the bivector corresponding to the graph is computed.\n",
    "\n",
    "GC=UndirectedGraphComplex(QQ, implementation='vector', sparse=True)\n",
    "tetrahedron= GC.cohomology_basis(4,6)[0]\n",
    "dGC=DirectedGraphComplex(QQ, implementation='vector')\n",
    "tetrahedron_oriented= dGC(tetrahedron)\n",
    "tetrahedron_oriented_filtered= tetrahedron_oriented.filter(max_out_degree=2)\n",
    "# tetrahedron_oriented_filtered.show()\n",
    "tetrahedron_operation= S2.graph_operation(tetrahedron_oriented_filtered)\n",
    "Q_tetra= tetrahedron_operation(P, P, P, P) /8\n",
    "print('The tetrahedral flow in 2D is', Q_tetra, '\\n')\n",
    "\n",
    "# Now that we have the tetrahedral flow, we see if we can create a vectorfield X from our previously computed \n",
    "# graphs-to-vector fields such that [[P,X]]= Q_tetra. We first look which bivectors X_bivectors the vector fields become \n",
    "# after taking the Schouten bracket with P.\n",
    "X_bivectors=[]\n",
    "for X in X_vector_fields:\n",
    "    X_bivectors.append(P.bracket(X))\n",
    "    \n",
    "zero_bivectors = X_bivectors.count(0)\n",
    "print('There are', zero_bivectors, 'vector fields in X_vector_fields that evaluate to 0 bivectors after taking the Schouten bracket with P.')\n",
    "print('These vector fields that evaluate to 0 are obtained from the graphs:')\n",
    "for (k,X) in enumerate(X_bivectors):\n",
    "    if X==0:\n",
    "        print('graph', k+1,)\n",
    "print()\n",
    "\n",
    "# Now, we extract the monomials appearing in these bivectors (as well as in Q_tetra).\n",
    "Q_monomial_basis={}\n",
    "from itertools import combinations\n",
    "for i,j in combinations(range(2),2):\n",
    "    Q_monomial_basis[i,j]=set(Q_tetra[i,j].monomials())\n",
    "    for P_X in X_bivectors:\n",
    "        Q_monomial_basis[i,j]|= set(P_X[i,j].monomials())\n",
    "        \n",
    "Q_monomial_basis={idx: list(b) for idx, b in Q_monomial_basis.items()}\n",
    "Q_monomial_index= {idx:{m:k for k,m in enumerate(b)} for idx, b in Q_monomial_basis.items()}\n",
    "Q_monomial_count=sum(len(b) for b in Q_monomial_basis.values());\n",
    "\n",
    "# We create the vector representation of Q_tetra in terms of the monomials.\n",
    "Q_tetra_vector= vector(QQ, Q_monomial_count, sparse=True)\n",
    "index_shift=0\n",
    "for i,j in Q_monomial_basis:\n",
    "    for coeff, monomial in Q_tetra[i,j]:\n",
    "        monomial_index= Q_monomial_index[i,j][monomial]\n",
    "        Q_tetra_vector[monomial_index+index_shift]=coeff\n",
    "    index_shift+=len(Q_monomial_basis[i,j])\n",
    "\n",
    "# We create the matrix that represents the X_bivectors in terms of the monomials.\n",
    "X_bivector_evaluation_matrix= matrix(QQ, Q_monomial_count, len(X_bivectors), sparse=True)\n",
    "for k in range(len(X_bivectors)):\n",
    "    P_X=X_bivectors[k]\n",
    "    v=vector(QQ,Q_monomial_count, sparse=True)\n",
    "    index_shift=0\n",
    "    for i,j in Q_monomial_basis:\n",
    "        for coeff, monomial in P_X[i,j]:\n",
    "            monomial_index=Q_monomial_index[i,j][monomial]\n",
    "            v[monomial_index+index_shift]=coeff\n",
    "        index_shift+=len(Q_monomial_basis[i,j])\n",
    "    X_bivector_evaluation_matrix.set_column(k,v)\n",
    "\n",
    "# We solve the linear system.\n",
    "X_solution=X_bivector_evaluation_matrix.solve_right(Q_tetra_vector)\n",
    "print('Proposition 3: The solution on vector fields is given by', X_solution,' \\n')\n",
    "# So if we take 2*graph 1 +1*graph 2, evaluate this to a vector field X, then [[P, X]]= Q_tetra.\n",
    "# Note that because of the linear relations, this solution is not unique on the level of graphs.\n",
    "\n",
    "# Finally, we will check the homogeneous system. We look at the kernel of the X_bivector_evaluation_matrix and filter out the \n",
    "# nullity of the X_evaluation matrix\n",
    "X_cocycle_space= X_bivector_evaluation_matrix.right_kernel().quotient(X_evaluation_matrix.right_kernel())\n",
    "X_cocycles=[X_cocycle_space.lift(v) for v in X_cocycle_space.basis()]; X_cocycles\n",
    "if all(X_bivector_evaluation_matrix*X_cocycle==0 for X_cocycle in X_cocycles)!= True:\n",
    "    print('There is an error in the cocycle space.')\n",
    "print('The space of solutions to the homogeneous system has dimension', X_cocycle_space.dimension(), )\n",
    "print ('This shift is given by (Proposition 4) ', X_cocycles, 'and the corresponding vector field is', X_vector_fields[2], '\\n')\n",
    "\n",
    "# We check that this shift is induced by the Hamiltonian vector field\n",
    "hamiltonian=\"(0,1;0,1)\"\n",
    "\n",
    "# We create a new encoding to graph definition, as this is a graph on 2 vertices and no sink.\n",
    "def hamiltonian_encoding_to_graph(encoding):\n",
    "    targets = [tuple(int(v) for v in t.split(',')) for t in encoding[1:-1].split(\";\")]\n",
    "    edges = sum([[(k,v) for v in t] for (k,t) in enumerate(targets)], [])\n",
    "    return FormalityGraph(0, 2, edges)\n",
    "    \n",
    "hamiltonian_graph= encoding_to_graph(hamiltonian)\n",
    "\n",
    "# This computation is also slightly different; we do not have the Euler vector field since we do not have a sink, and as\n",
    "# we have only 2 copies of the Poisson bivector, the index_choice for the sign is only on 2 repeats as well. Moreover, there\n",
    "# are only 2 vertices to give vertex_content to. \n",
    "epsilon= xi[0]*xi[1]\n",
    "import itertools\n",
    "hamiltonian_formula=S2.zero()\n",
    "for index_choice in itertools.product(itertools.permutations(range(2)),repeat=2):\n",
    "    vertex_content = [S2(rho), S2(rho)]\n",
    "    sign = epsilon[index_choice[0]] * epsilon[index_choice[1]]\n",
    "    for ((source, target), index) in zip(hamiltonian_graph.edges(), sum(map(list,index_choice), [])):\n",
    "        vertex_content[target] = diff(vertex_content[target],even_coords[index])\n",
    "    hamiltonian_formula += sign * prod(vertex_content)\n",
    "\n",
    "hamiltonian_vector_field=P.bracket(hamiltonian_formula)\n",
    "print('The Hamiltonian vector field is given by', hamiltonian_vector_field, '\\n')\n",
    "\n",
    "if hamiltonian_vector_field== 2*X_vector_fields[2]:\n",
    "    print('Theorem 6: The shift in the cocycle space is given by 1/2 the Hamiltonian vector field.') "
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.1",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/section4.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "e962901f-d10e-4306-9a9e-a18876734d45",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We have 48 graphs.\n",
      "\n",
      "Lemma 8: There are 41 nonisomorphic graphs.\n",
      "\n",
      "There are 13 graphs that evaluate to 0 under the morhpism from graphs to multivectors.\n",
      "These graphs are:\n",
      "graph 12\n",
      "graph 14\n",
      "graph 19\n",
      "graph 27\n",
      "graph 28\n",
      "graph 30\n",
      "graph 35\n",
      "graph 36\n",
      "graph 37\n",
      "graph 38\n",
      "graph 43\n",
      "graph 47\n",
      "graph 48\n",
      "\n",
      "The vector fields have 28 linear relations among themselves.\n",
      "\n",
      "There are 13 vector fields in X_vector_fields that evaluate to 0 bivectors after taking the Schouten bracket with P .\n",
      "These vector fields that evaluate to 0 are obtained from the graphs:\n",
      "graph 12\n",
      "graph 14\n",
      "graph 19\n",
      "graph 27\n",
      "graph 28\n",
      "graph 30\n",
      "graph 35\n",
      "graph 36\n",
      "graph 37\n",
      "graph 38\n",
      "graph 43\n",
      "graph 47\n",
      "graph 48\n",
      "\n",
      "Proposition 9: The solution on vector fields is given by (8, 0, 0, 24, 0, 0, 8, 24, 0, 0, 0, 0, 0, 0, 0, 12, 16, 0, 0, 0, 0, 0, 0, 0, 16, 12, 0, 0, 16, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)  \n",
      "\n",
      "The space of solutions to the homogeneous system has dimension 3\n",
      "Proposition 10: These shifts are given by [(0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0), (0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0), (0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, 0, 0)] \n",
      "\n",
      "The nullity among the Hamiltonian vector fields is  3 \n",
      "Explicitly, these are the linear combinations that evaluate to 0: [\n",
      "(1, 0, 0, 0, -1, 0, 0),\n",
      "(0, 0, 1, 0, 0, 0, 1),\n",
      "(0, 0, 0, 1, 0, 0, -1)\n",
      "] \n",
      "\n",
      "Theorem 12: The shifts in the cocycle space are Hamiltonian.\n",
      "The shift # 1 is the following linear combination of Hamiltonian vector fields: (0, 0, 1, 0, 0, 0, 0)\n",
      "The shift # 2 is the following linear combination of Hamiltonian vector fields: (1/4, 0, 0, 0, 0, 0, 0)\n",
      "The shift # 3 is the following linear combination of Hamiltonian vector fields: (1/2, -1, 0, 0, 0, 0, 0)\n"
     ]
    }
   ],
   "source": [
    "# 17-09-2024 The code below is a combination of already existing code by R. Buring, and adjustments made by F. Schipper \n",
    "# (particularly, the biggest adjustments are checking that the basis element(s) of the cocycle space are Hamiltonian, \n",
    "# commentary and printing of output). It is supplementary material accompanying proceedings written for the ISQS28 (Integrable \n",
    "#Systems and Quantum Symmetries) conference (see also: arxiv link??).\n",
    "\n",
    "# We import the following (see https://github.com/rburing/gcaops) to be able to run the code.\n",
    "from gcaops.graph.formality_graph import FormalityGraph\n",
    "from gcaops.algebra.differential_polynomial_ring import DifferentialPolynomialRing\n",
    "from gcaops.algebra.superfunction_algebra import SuperfunctionAlgebra\n",
    "from gcaops.graph.undirected_graph_complex import UndirectedGraphComplex\n",
    "from gcaops.graph.directed_graph_complex import DirectedGraphComplex\n",
    "\n",
    "# We start by generating the encodings for the descendants of Gamma_{11}^2D and Gamma_{12}^2D\n",
    "import itertools\n",
    "\n",
    "X_graph_encodings = []\n",
    "for (i1,j1,j2,k) in itertools.product([2,5], [1,4], [1,4], [3,6]):\n",
    "    X_graph_encodings.append((0,1,4,j1,k,5,j2,i1,6))\n",
    "\n",
    "for (i1,i2,j1,j2,k) in itertools.product([2,5], [2,5], [1,4], [1,4], [3,6]):\n",
    "    X_graph_encodings.append((0,i1,4,j1,k,5,j2,i2,6))\n",
    "    \n",
    "# To move from the encodings of the graphs to the actual graphs, we use the next function. The definition splits the \n",
    "# encoding by vertex via ;, and then the targets by ,. A graph is returned on 3 Levi-Civita vertices, 3 corresponding Casimir\n",
    "# vertices, 1 sink, and with edges (origin vertex, target vertex). \n",
    "\n",
    "def encoding_to_graph(encoding):\n",
    "    targets = [encoding[0:3], encoding[3:6], encoding[6:9]]\n",
    "    edges = sum([[(k+1,v) for v in t] for (k,t) in enumerate(targets)], [])\n",
    "    return FormalityGraph(1, 6, edges)\n",
    "\n",
    "X_graphs = [encoding_to_graph(e) for e in X_graph_encodings]\n",
    "print('We have', len(X_graphs), 'graphs.\\n')\n",
    "\n",
    "# Below, we check the how many graphs that were created via the encodings are (non)isomorphic. It does so in the following way:\n",
    "# for each formality graph in X_graphs, it computes the edges of the canonical form (canonical in the sense that isomorphic\n",
    "# graphs return the same canonical form) of said formality graph. If a graph with these edges already appears in X_graphs_iso,\n",
    "# the new (isomorphic) graph is not added to the list. If the graph does not yet appear, it is added to the list. The list is\n",
    "# indexed by h, NOT by an index from 0,...,40. For this, unmute the line X_graphs_iso=list(X_graphs_iso.values())\n",
    "X_graphs_iso={}\n",
    "for g in X_graphs:\n",
    "    h=tuple(g.canonical_form().edges())\n",
    "    if not h in X_graphs_iso:\n",
    "        X_graphs_iso[h]=g\n",
    "X_graphs_iso=list(X_graphs_iso.values())\n",
    "print ('Lemma 8: There are', len(X_graphs_iso), 'nonisomorphic graphs.\\n')\n",
    "\n",
    "# Create the differential polynomial ring. We are working in 3D, so we only have even coordinates x,y,z and the corresponding \n",
    "# odd coordinates xi[0], xi[1] and xi[2]. rho is exactly the rho in a 3D Nambu-determinant Poisson bracket,  \n",
    "# (P(f,g)= rho d(f,g,a)/d(x,y,z)), and a is the Casimir.  Finally, max_differential_orders  tells the programme how many times \n",
    "# rho and a can be  differentiated. The maximum is stipulated by the graphs, as we cannot have double edges. Thus, the \n",
    "# maximum in degree of each rho vertex is 3. As we will be looking at [[P,X]], we add an extra +1 to the differential orders\n",
    "# since taking the Schouten bracket with P introduces an extra derivative.\n",
    "D3 = DifferentialPolynomialRing(QQ, ('rho','a'), ('x','y','z'), max_differential_orders=[3+1,3+1]) \n",
    "rho, a = D3.fibre_variables()\n",
    "x,y,z = D3.base_variables()\n",
    "even_coords = [x,y,z]\n",
    "\n",
    "S3.<xi0,xi1,xi2> = SuperfunctionAlgebra(D3, D3.base_variables()) \n",
    "xi = S3.gens()\n",
    "odd_coords = xi\n",
    "\n",
    "# We now compute the vector fields corresponding to the graphs. E is the Euler vector field in the sink (vertex 0), and\n",
    "# epsilon is the Levi-Civita tensor. Note that we have a Levi-Civita tensor at each of the vertices 1, 2, 3. We first compute\n",
    "# the sign of each term appearing in the formulas, and then compute the differential polynomial.\n",
    "X_vector_fields=[]\n",
    "E = x*xi[0] + y*xi[1] + z*xi[2] \n",
    "epsilon = xi[0]*xi[1]*xi[2] \n",
    "for g in X_graphs:\n",
    "    term = S3.zero()\n",
    "    for index_choice in itertools.product(itertools.permutations(range(3)), repeat=3):\n",
    "        sign = epsilon[index_choice[0]] * epsilon[index_choice[1]] * epsilon[index_choice[2]] \n",
    "        vertex_content = [E, S3(rho), S3(rho), S3(rho), S3(a), S3(a), S3(a)]\n",
    "        for ((source, target), index) in zip(g.edges(), sum(map(list, index_choice), [])):\n",
    "            vertex_content[target] = diff(vertex_content[target], even_coords[index])\n",
    "        term += sign * prod(vertex_content)\n",
    "    X_vector_fields.append(term)\n",
    "\n",
    "# We check how many (if any) graphs evaluate to 0. \n",
    "zeros=X_vector_fields.count(0)\n",
    "print('There are', zeros, 'graphs that evaluate to 0 under the morhpism from graphs to multivectors.')\n",
    "\n",
    "# In case the are graphs that evaluate to 0, the line below shows which graphs do so (note that the counting starts from 1!).\n",
    "print('These graphs are:')\n",
    "for (k,X) in enumerate(X_vector_fields):\n",
    "    if X==0:\n",
    "        print('graph', k+1,)\n",
    "print()\n",
    "\n",
    "# The next part is to find out linear relations of the vector fields we just computed. We look at the monomials that appear\n",
    "# in each xi[0], xi[1] and xi[2] parts of the vector field, and store them in X_monomial_basis. \n",
    "X_monomial_basis = [set([]) for i in range(3)]\n",
    "for i in range(3):\n",
    "    for X in X_vector_fields:\n",
    "        X_monomial_basis[i] |= set(X[i].monomials())\n",
    "X_monomial_basis = [list(b) for b in X_monomial_basis]\n",
    "X_monomial_count = sum(len(b) for b in X_monomial_basis)\n",
    "\n",
    "# Next, we use this monomial basis to create a matrix that identifies each vector field by the monomials that appear in it.\n",
    "X_evaluation_matrix = matrix(QQ, X_monomial_count, len(X_vector_fields))\n",
    "for i in range(len(X_vector_fields)):\n",
    "    v = vector(QQ, X_monomial_count)\n",
    "    index_shift = 0\n",
    "    for j in range(3):\n",
    "        f = X_vector_fields[i][j]\n",
    "        for coeff, monomial in zip(f.coefficients(), f.monomials()):\n",
    "            monomial_index = X_monomial_basis[j].index(monomial)\n",
    "            v[index_shift + monomial_index] = coeff\n",
    "        index_shift += len(X_monomial_basis[j])\n",
    "    X_evaluation_matrix.set_column(i, v)\n",
    "\n",
    "# We can now detect linear relation by computing the nullity of this matrix (Note that we already know of 7 linear relations\n",
    "# as 7 of the 48 graphs are counted double via an isomorphism.\n",
    "nullity = X_evaluation_matrix.right_nullity()\n",
    "print('The vector fields have', nullity, 'linear relations among themselves.\\n')\n",
    "\n",
    "# Unmute the next line if you want to explicitly see the 28 linear relations among the vector fields\n",
    "#print('These relations are expressed by \\n', X_evaluation_matrix.right_kernel().basis(), '\\n')\n",
    "\n",
    "# We now compute the tetrahedral flow. First, we create the Poisson bivector P and check that it satisfies [[P,P]]=0. \n",
    "P= (rho*epsilon).bracket(a)\n",
    "if P.bracket(P)!=0:\n",
    "    print('P is not a Poisson bivector. \\n')\n",
    "\n",
    "# Introduce the graph complex, and find the tetrahedron as a graph on 4 Poisson vertices and 6 edges in the cohomology. This \n",
    "# tetrahedron is unoriented, so we orient it. The next step is to make sure that the graph is built of wedges. This means \n",
    "# that there cannot be more than 2 outgoing edges at each vertex. This gives 2 graphs; one where 3 vertices have 2 outgoing\n",
    "# edges, and one where 2 vertices have 2 outgoing edges and 2 vertices have 1 outgoing edge. \n",
    "# tetrahedron_oriented_filtered.show() gives a drawing of these graphs. \n",
    "# Finally, the bivector corresponding to the graph is computed.\n",
    "GC=UndirectedGraphComplex(QQ, implementation='vector', sparse=True)\n",
    "tetrahedron= GC.cohomology_basis(4,6)[0]\n",
    "dGC=DirectedGraphComplex(QQ, implementation='vector')\n",
    "tetrahedron_oriented= dGC(tetrahedron)\n",
    "tetrahedron_oriented_filtered= tetrahedron_oriented.filter(max_out_degree=2)\n",
    "#tetrahedron_oriented_filtered.show()\n",
    "tetrahedron_operation= S3.graph_operation(tetrahedron_oriented_filtered)\n",
    "Q_tetra= tetrahedron_operation(P, P, P, P) \n",
    "# print('The tetrahedral flow in 3D is', Q_tetra, '\\n')\n",
    "\n",
    "# Now that we have the tetrahedral flow, we see if we can create a vectorfield X from our previously computed \n",
    "# graphs-to-vectorfields such that [[P,X]]= Q_tetra. We first look which bivectors X_bivectors the vector fields become \n",
    "# after taking the Schouten bracket with P.\n",
    "X_bivectors=[]\n",
    "for X in X_vector_fields:\n",
    "    X_bivectors.append(P.bracket(X))\n",
    "\n",
    "# There are no nonzero (new) vector fields evaluated from 1 graph such that [[P,X_{graph}]]=0. \n",
    "zero_bivectors = X_bivectors.count(0)\n",
    "print('There are', zero_bivectors, 'vector fields in X_vector_fields that evaluate to 0 bivectors after taking the Schouten bracket with P .')\n",
    "print('These vector fields that evaluate to 0 are obtained from the graphs:')\n",
    "for (k,X) in enumerate(X_bivectors):\n",
    "    if X==0:\n",
    "        print('graph', k+1,)\n",
    "print()\n",
    "\n",
    "# Now, we extract the monomials appearing in these bivectors (as well as in Q_tetra).\n",
    "Q_monomial_basis={}\n",
    "from itertools import combinations\n",
    "for i,j in combinations(range(2),2):\n",
    "    Q_monomial_basis[i,j]=set(Q_tetra[i,j].monomials())\n",
    "    for P_X in X_bivectors:\n",
    "        Q_monomial_basis[i,j]|= set(P_X[i,j].monomials())\n",
    "        \n",
    "Q_monomial_basis={idx: list(b) for idx, b in Q_monomial_basis.items()}\n",
    "Q_monomial_index= {idx:{m:k for k,m in enumerate(b)} for idx, b in Q_monomial_basis.items()}\n",
    "Q_monomial_count=sum(len(b) for b in Q_monomial_basis.values());\n",
    "\n",
    "# We create the vector representation of Q_tetra in terms of the monomials.\n",
    "Q_tetra_vector= vector(QQ, Q_monomial_count, sparse=True)\n",
    "index_shift=0\n",
    "for i,j in Q_monomial_basis:\n",
    "    for coeff, monomial in Q_tetra[i,j]:\n",
    "        monomial_index= Q_monomial_index[i,j][monomial]\n",
    "        Q_tetra_vector[monomial_index+index_shift]=coeff\n",
    "    index_shift+=len(Q_monomial_basis[i,j])\n",
    "\n",
    "# We create the matrix that represents the X_bivectors in terms of the monomials.\n",
    "X_bivector_evaluation_matrix= matrix(QQ, Q_monomial_count, len(X_bivectors), sparse=True)\n",
    "for k in range(len(X_bivectors)):\n",
    "    P_X=X_bivectors[k]\n",
    "    v=vector(QQ,Q_monomial_count, sparse=True)\n",
    "    index_shift=0\n",
    "    for i,j in Q_monomial_basis:\n",
    "        for coeff, monomial in P_X[i,j]:\n",
    "            monomial_index=Q_monomial_index[i,j][monomial]\n",
    "            v[monomial_index+index_shift]=coeff\n",
    "        index_shift+=len(Q_monomial_basis[i,j])\n",
    "    X_bivector_evaluation_matrix.set_column(k,v)\n",
    "\n",
    "# We sovle the linear system.\n",
    "X_solution=X_bivector_evaluation_matrix.solve_right(Q_tetra_vector)\n",
    "print('Proposition 9: The solution on vector fields is given by', X_solution,' \\n')\n",
    "\n",
    "# Finally, we will check the homogeneous system. We look at the kernel of the X_bivector_evaluation_matrix and filter out the \n",
    "# nullity of the X_evaluation matrix.\n",
    "X_cocycle_space= X_bivector_evaluation_matrix.right_kernel().quotient(X_evaluation_matrix.right_kernel())\n",
    "X_cocycles=[X_cocycle_space.lift(v) for v in X_cocycle_space.basis()]\n",
    "if all(X_bivector_evaluation_matrix*X_cocycle==0 for X_cocycle in X_cocycles)!= True:\n",
    "    print('There is an error in the cocycle space.')\n",
    "print('The space of solutions to the homogeneous system has dimension', X_cocycle_space.dimension(), )\n",
    "print ('Proposition 10: These shifts are given by', X_cocycles, '\\n')\n",
    "\n",
    "# Let us write the vector fields as vector fields X such that [[P,X]]=0, rather than just the combination of graphs.\n",
    "shifts_formulas = [sum(X_cocycle[j]*X_vector_fields[j] for j in range(len(X_vector_fields))) for X_cocycle in X_cocycles]\n",
    "\n",
    "# We check that the shifts above is induced by the Hamiltonian vector field.\n",
    "hamiltonian_encodings= [(1,2,3,0,2,3), (1,2,3,1,2,3), (1,2,3,0,1,3), (0,2,3,0,1,3), (0,2,3,1,2,3), (0,1,2,0,1,3), (0,1,2,1,2,3)]\n",
    "\n",
    "# We create a new encoding to graph definition, as the Hamiltonians are graphs on 2 Levi-Civita vertices, 2 Casimir vertices \n",
    "# and no sink.\n",
    "def hamiltonian_encoding_to_graph(encoding):\n",
    "    targets = [encoding[0:3], encoding[3:6]]\n",
    "    edges = sum([[(k+1,v) for v in t] for (k,t) in enumerate(targets)], [])\n",
    "    return FormalityGraph(0, 4, edges)\n",
    "hamiltonian_graphs = [encoding_to_graph(e) for e in hamiltonian_encodings]\n",
    "\n",
    "# This computation is also slightly different; we do not have the Euler vector field since we do not have a sink, and as\n",
    "# we have only 2 copies of the Poisson bivector, the index_choice for the sign is only on 2 repeats as well. Moreover, there\n",
    "# are only 2 Levi-Civita vertices and 2 Casimir vertices to give vertex_content to. \n",
    "hamiltonian_formulas = []\n",
    "epsilon = xi[0]*xi[1]*xi[2] # Levi-Civita tensor\n",
    "for h in hamiltonian_graphs:\n",
    "    term = S3.zero()\n",
    "    for index_choice in itertools.product(itertools.permutations(range(3)), repeat=2):\n",
    "        # TODO: Check that this way of evaluating is correct.\n",
    "        sign = epsilon[index_choice[0]] * epsilon[index_choice[1]]\n",
    "        vertex_content = [S3(rho), S3(rho), S3(a), S3(a)]\n",
    "        for ((source, target), index) in zip(h.edges(), sum(map(list, index_choice), [])):\n",
    "            vertex_content[target] = diff(vertex_content[target], even_coords[index])\n",
    "        term += sign * prod(vertex_content)\n",
    "    hamiltonian_formulas.append(term)\n",
    "\n",
    "# We create the vector fields [[P,H]] from the Hamiltonians H.\n",
    "hamiltonian_vector_fields=[]\n",
    "for hamiltonian in hamiltonian_formulas:\n",
    "    hamiltonian_vector_fields.append(P.bracket(hamiltonian))\n",
    "\n",
    "# Create the basis of monomials.\n",
    "hamiltonian_monomial_basis = {}\n",
    "for j in range(len(shifts_formulas)):\n",
    "    for i in range(3): \n",
    "        hamiltonian_monomial_basis[i] = set(shifts_formulas[j][i].monomials())\n",
    "        for formula in hamiltonian_vector_fields:\n",
    "            hamiltonian_monomial_basis[i] |= set(formula[i].monomials())\n",
    "\n",
    "hamiltonian_monomial_basis = {idx: list(b) for idx, b in hamiltonian_monomial_basis.items()}\n",
    "hamiltonian_monomial_index = {idx: {m : k for k, m in enumerate(b)} for idx, b in hamiltonian_monomial_basis.items()}\n",
    "hamiltonian_monomial_count = sum(len(b) for b in hamiltonian_monomial_basis.values())\n",
    "\n",
    "# Now, we write the shifts in terms of a vector of the monomials.\n",
    "def shift_formula_to_vector(shift_formula):\n",
    "        shift_vector = vector(QQ,hamiltonian_monomial_count, sparse=True)\n",
    "        index_offset = 0\n",
    "        for i in hamiltonian_monomial_basis:\n",
    "            for coeff, monomial in shift_formula[i]:\n",
    "                monomial_index = hamiltonian_monomial_index[i][monomial]\n",
    "                shift_vector[monomial_index + index_offset] = coeff\n",
    "            index_offset += len(hamiltonian_monomial_basis[i])\n",
    "        return shift_vector\n",
    "\n",
    "shifts_vectors = [shift_formula_to_vector(shift_formula) for shift_formula in shifts_formulas]\n",
    "\n",
    "# Create the evaluation matrix for the Hamiltonian vector fields.\n",
    "hamiltonian_evaluation_matrix = matrix(QQ,hamiltonian_monomial_count,len(hamiltonian_vector_fields),sparse=True)\n",
    "for k in range(len(hamiltonian_vector_fields)):\n",
    "    formula = hamiltonian_vector_fields[k] \n",
    "    v = vector(QQ, hamiltonian_monomial_count, sparse=True)\n",
    "    index_shift = 0\n",
    "    for i in hamiltonian_monomial_basis:\n",
    "        for coeff, monomial in formula[i]:\n",
    "            monomial_index = hamiltonian_monomial_index[i][monomial]\n",
    "            v[monomial_index +index_shift] = coeff\n",
    "        index_shift += len(hamiltonian_monomial_basis[i])\n",
    "    hamiltonian_evaluation_matrix.set_column(k, v)\n",
    "\n",
    "nullity=hamiltonian_evaluation_matrix.right_nullity()\n",
    "kernel_basis= hamiltonian_evaluation_matrix.right_kernel().basis()\n",
    "print('The nullity among the Hamiltonian vector fields is ', nullity, '')\n",
    "# Note that the below is on the level of vector fields, not formulas. Unfortunately, the evaluation_matrix procedure only\n",
    "# works from vector fields onward, and not for 0-vectors (formulas). You can explictly check that the linear relations ARE \n",
    "# already preserved on the level of formulas by simply evaluating hamiltonian_formulas[0]==hamiltonian_formulas[4] etc.\n",
    "print('Explicitly, these are the linear combinations that evaluate to 0:', kernel_basis, '\\n')\n",
    "\n",
    "# We can now solve the shifts! Note that if (at least one) shift is NOT Hamiltonian, the code will break here as no solution \n",
    "# can be found.\n",
    "shifts_solutions = [hamiltonian_evaluation_matrix.solve_right(shift_vector) for shift_vector in shifts_vectors]\n",
    "\n",
    "# Write the solutions above from combinations of graphs to their vector field forms to check validity.\n",
    "solution_formulas = [sum(shift_solution[i]*hamiltonian_vector_fields[i] for i in range(len(shift_solution))) for shift_solution in shifts_solutions]\n",
    "\n",
    "if any(P.bracket(solution_formula) != 0 for solution_formula in solution_formulas) or solution_formulas != shifts_formulas:\n",
    "    print('There is an error in computing the shifts.')\n",
    "else:\n",
    "    print('Theorem 12: The shifts in the cocycle space are Hamiltonian.')\n",
    "\n",
    "for k, shift_solution in enumerate(shifts_solutions):\n",
    "        print('The shift #', k+1, 'is the following linear combination of Hamiltonian vector fields:', shift_solution)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.1",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/section5.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "e962901f-d10e-4306-9a9e-a18876734d45",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "We have 324 graphs.\n",
      "\n",
      "There are 54 graphs that evaluate to 0 under the morhpism from graphs to multivectors.\n",
      "These graphs are:\n",
      "graph 32\n",
      "graph 38\n",
      "graph 63\n",
      "graph 75\n",
      "graph 85\n",
      "graph 88\n",
      "graph 112\n",
      "graph 113\n",
      "graph 115\n",
      "graph 119\n",
      "graph 139\n",
      "graph 142\n",
      "graph 144\n",
      "graph 156\n",
      "graph 166\n",
      "graph 167\n",
      "graph 169\n",
      "graph 172\n",
      "graph 173\n",
      "graph 174\n",
      "graph 181\n",
      "graph 182\n",
      "graph 183\n",
      "graph 193\n",
      "graph 196\n",
      "graph 202\n",
      "graph 203\n",
      "graph 204\n",
      "graph 220\n",
      "graph 223\n",
      "graph 233\n",
      "graph 234\n",
      "graph 239\n",
      "graph 240\n",
      "graph 247\n",
      "graph 250\n",
      "graph 252\n",
      "graph 253\n",
      "graph 254\n",
      "graph 255\n",
      "graph 262\n",
      "graph 263\n",
      "graph 264\n",
      "graph 274\n",
      "graph 277\n",
      "graph 287\n",
      "graph 288\n",
      "graph 293\n",
      "graph 294\n",
      "graph 301\n",
      "graph 304\n",
      "graph 322\n",
      "graph 323\n",
      "graph 324\n",
      "\n",
      "The vector fields have 201 linear relations among themselves.\n",
      "\n",
      " A maximal subset of linearly independent graphs is given by: [0, 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 13, 14, 15, 16, 17, 19, 20, 22, 23, 24, 25, 26, 28, 29, 32, 34, 35, 38, 40, 41, 43, 44, 47, 50, 52, 53, 56, 59, 68, 71, 80, 81, 82, 83, 93, 94, 95, 96, 97, 102, 104, 105, 106, 107, 108, 109, 110, 113, 116, 117, 119, 126, 128, 135, 137, 144, 153, 162, 164, 167, 170, 174, 176, 179, 185, 186, 187, 188, 189, 190, 191, 194, 196, 197, 205, 206, 207, 209, 210, 212, 213, 214, 215, 216, 217, 218, 223, 235, 240, 241, 242, 243, 244, 255, 267, 268, 270, 282, 284, 295, 297, 298, 299, 301, 302, 306, 309, 310, 311, 312, 313] \n",
      "\n",
      "We have 64 linearly independent skewed vector fields obtained from the graphs. \n",
      "\n",
      "A maximal subset of linearly independent skewed vector fields is given by graphs [0, 1, 3, 4, 5, 9, 10, 11, 12, 13, 14, 15, 16, 24, 25, 26, 27, 28, 30, 31, 32, 33, 35, 36, 43, 44, 46, 47, 48, 49, 50, 56, 57, 58, 59, 60, 61, 63, 69, 70, 71, 73, 74, 76, 77, 78, 79, 80, 81, 82, 84, 85, 86, 87, 88, 90, 91, 92, 93, 94, 95, 96, 100, 101] \n",
      "\n",
      "Q_tetra is computed.\n",
      "\n",
      "Proposition 14: There exist a solution over skewed vector fields from graphs. It is given by (-8, 0, 0, -48, 0, 0, 0, -16, -48, -48, -16, -48, 0, 12, 0, 0, 0, 0, -24, 0, 0, 24, 0, -24, -16, 0, 0, 0, 0, 0, 0, -32, -12, 0, 48, -48, -32, -32, -48, -48, -96, 0, -48, -48, 0, 0, -48, 0, 24, 0, 0, 0, 48, 48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0) \n",
      "\n",
      "Proposition 15: The cocycle space has dimension 7 . The shifts are given by [(0, 1, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1/2, 0, 1, -1, 0, 0, 0, 1, -1, 1/2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0), (0, 0, 0, 1, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0), (0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 1, 0, 0, 0, 2, 1, 0, -1, 0, -1, 1, -1, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1/2), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 4, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0), (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1)] \n",
      "\n",
      "We have 1 Hamiltonian graph that evaluates to 0.\n",
      "The Hamiltonian graph evaluated to 0 is:\n",
      "\n",
      "Hamiltonian 9 \n",
      "\n",
      "The nullity among the skewed Hamiltonian vector fields is  13 .\n",
      "\n",
      "Explicitly, these are the linear combinations that evaluate to 0: [\n",
      "(0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0),\n",
      "(0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0),\n",
      "(0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0),\n",
      "(0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0),\n",
      "(0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0),\n",
      "(0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0),\n",
      "(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0),\n",
      "(0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0),\n",
      "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0),\n",
      "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0),\n",
      "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0),\n",
      "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0),\n",
      "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0)\n",
      "] \n",
      "\n",
      "Theorem 17: The shifts in the cocycle space are Hamiltonian.\n",
      "The shift # 1 is the following linear combination of Hamiltonian vector fields: (0, 1, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)\n",
      "The shift # 2 is the following linear combination of Hamiltonian vector fields: (0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)\n",
      "The shift # 3 is the following linear combination of Hamiltonian vector fields: (0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, -1/16)\n",
      "The shift # 4 is the following linear combination of Hamiltonian vector fields: (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1/16)\n",
      "The shift # 5 is the following linear combination of Hamiltonian vector fields: (0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)\n",
      "The shift # 6 is the following linear combination of Hamiltonian vector fields: (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0)\n",
      "The shift # 7 is the following linear combination of Hamiltonian vector fields: (0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/8)\n"
     ]
    }
   ],
   "source": [
    "# 18-09-2024 The code below is a combination of already existing code by R. Buring, and adjustments made by F. Schipper \n",
    "# (particularly, the biggest adjustments are checking that the basis element(s) of the cocycle space are Hamiltonian, \n",
    "# commentary, printing of output and rewriting some code to be able to run it parallelized). It is supplementary material \n",
    "# accompanying proceedings written for the ISQS28 (Integrable Systems and Quantum Symmetries) conference (see also: arxiv link??).\n",
    "\n",
    "# Extra packages that are useful\n",
    "# for Pool, note that the # of processors throughout this is set to 24. Depending on your machine, you want to change this \n",
    "# amount. A larger problem in probably the amount of memory you have available. You can split up parts of the code, and run\n",
    "# smaller amounts, while saving necessary vector fields, lists of encodings etc on disc (eg via the pickle library). Once you\n",
    "# need the saved information, load it back in. On a 32GB RAM machine, the code ran after splitting it into 6 smaller pieces\n",
    "from multiprocessing import Pool\n",
    "import itertools\n",
    "\n",
    "# We import the following (see https://github.com/rburing/gcaops) to be able to run the code.\n",
    "from gcaops.graph.formality_graph import FormalityGraph\n",
    "from gcaops.algebra.differential_polynomial_ring import DifferentialPolynomialRing\n",
    "from gcaops.algebra.superfunction_algebra import SuperfunctionAlgebra\n",
    "from gcaops.graph.undirected_graph_complex import UndirectedGraphComplex\n",
    "from gcaops.graph.directed_graph_complex import DirectedGraphComplex\n",
    "\n",
    "# We start by generating the encodings for the descendants of Gamma_11^2D and Gamma_12^2D\n",
    "X_graph_encodings = []\n",
    "for (i2,j1,j2,k) in itertools.product([2,5,8],[1,4,7],[1,4,7],[3,6,9]):\n",
    "    X_graph_encodings.append((0,1,4,7,j1,k,5,8,j2,i2,6,9))\n",
    "\n",
    "for (i1,i2,j1,j2,k) in itertools.product([2,5,8],[2,5,8], [1,4,7], [1,4,7], [3,6,9]):\n",
    "    X_graph_encodings.append((0,i1,4,7,j1,k,5,8,j2,i2,6,9))\n",
    "\n",
    "# To move from the encodings of the graphs to actual graphs, we use the next function. The function splits the \n",
    "# encoding by vertex via ;, and then the targets by ,. A graph is returned on 3 Levi-Civita vertices, 3 corresponding a^1 \n",
    "# Casimir vertices, 3 corresponding a^2 Casimir vertices, 1 sink, and with edges (original vertex, target vertex). \n",
    "def encoding_to_graph(encoding):\n",
    "    targets = [encoding[0:4], encoding[4:8], encoding[8:12]]\n",
    "    edges = sum([[(k+1,v) for v in t] for (k,t) in enumerate(targets)], [])\n",
    "    return FormalityGraph(1, 9, edges)\n",
    "\n",
    "# The computation below still goes reasonably fast as there's only 324 graphs. When working with significantly more graphs\n",
    "# (for instance with gamma_5 rather than gamma_3) you will want to parallelize these computations as well.\n",
    "X_graphs = [encoding_to_graph(e) for e in X_graph_encodings]\n",
    "print('We have', len(X_graphs), 'graphs.\\n')\n",
    "\n",
    "# Below, we check the how many graphs that were created via the encodings are (non)isomorphic. It does so in the following way:\n",
    "# for each formality graph in X_graphs, it computes the edges of the canonical form (canonical in the sense that isomorphic\n",
    "# graphs return the same canonical form) of said formality graph. If a graph with these edges already appears in X_graphs_iso,\n",
    "# the new (isomorphic) graph is not added to the list. If the graph does not yet appear, it is added to the list. The list is\n",
    "# indexed by h, NOT by an index from 0,...,40. For this, unmute the line X_graphs_iso=list(X_graphs_iso.values())\n",
    "#X_graphs_iso={}\n",
    "#for g in X_graphs:\n",
    "#    h=tuple(g.canonical_form().edges())\n",
    "#    if not h in X_graphs_iso:\n",
    "#        X_graphs_iso[h]=g\n",
    "#X_graphs_iso=list(X_graphs_iso.values())\n",
    "#print ('There are', len(X_graphs_iso), 'nonisomorphic graphs.\\n')\n",
    "\n",
    "# Create the differential polynomial ring. We are working in 4D, so we have even coordinates x,y,z,w and the corresponding \n",
    "# odd coordinates xi[0], xi[1], xi[2] and xi[3]. rho is exactly the rho in a 4D Nambu-determinant Poisson bracket,  \n",
    "# (P(f,g)= rho d(f,g,a^1,a^2)/d(x,y,z,w)), and a^1, a^2 are the Casimirs.  Finally, max_differential_orders  tells the \n",
    "# programme how many times rho and a^1/a^2 can be  differentiated. The maximum is stipulated by the graphs (we cannot have \n",
    "# double edges). Thus, the maximum in degree of each rho vertex is 4. As we will be looking at [[P,X]], we add an extra +1 to \n",
    "# the differential orders since taking the Schouten bracket with P introduces an extra derivative.\n",
    "D4 = DifferentialPolynomialRing(QQ, ('rho','a1', 'a2'), ('x','y','z', 'w'), max_differential_orders=[3+1,4+1,4+1]) \n",
    "rho, a1, a2 = D4.fibre_variables()\n",
    "x,y,z,w = D4.base_variables()\n",
    "even_coords = [x,y,z,w]\n",
    "\n",
    "S4.<xi0,xi1,xi2,xi3> = SuperfunctionAlgebra(D4, D4.base_variables()) \n",
    "xi = S4.gens()\n",
    "odd_coords = xi\n",
    "\n",
    "# We now compute the vector fields corresponding to the graphs. E is the Euler vector field in the sink (vertex 0), and\n",
    "# epsilon is the Levi-Civita tensor. Note that we have a Levi-Civita tensor at each of the vertices 1, 2, 3. We first compute\n",
    "# the sign of each term appearing in the formulas, and then compute the differential polynomial. Note that compared to 2D and \n",
    "# 3D, this is now a definition rather than a for loop; this is to be able to parallelize the computations.\n",
    "epsilon = xi[0]*xi[1]*xi[2]*xi[3]\n",
    "E = x*xi[0] + y*xi[1] + z*xi[2] + w*xi[3]\n",
    "def evaluate_graph(g): \n",
    "    result = S4.zero()\n",
    "    for index_choice in itertools.product(itertools.permutations(range(4)), repeat=3):\n",
    "        sign = epsilon[index_choice[0]] * epsilon[index_choice[1]] * epsilon[index_choice[2]]\n",
    "        vertex_content = [E, S4(rho), S4(rho), S4(rho), S4(a1), S4(a1), S4(a1), S4(a2), S4(a2), S4(a2)]\n",
    "        for ((source, target), index) in zip(g.edges(), sum(map(list, index_choice), [])):\n",
    "            vertex_content[target] = vertex_content[target].derivative(even_coords[index])\n",
    "        result += sign * prod(vertex_content)\n",
    "    return result\n",
    "\n",
    "# We compute the formulas.\n",
    "X_vector_fields = []\n",
    "with Pool(processes=24) as pool:\n",
    "    X_vector_fields = list(pool.imap(evaluate_graph, X_graphs))\n",
    "\n",
    "# We check how many (if any) graphs evaluate to 0. \n",
    "zeros=X_vector_fields.count(0)\n",
    "print('There are', zeros, 'graphs that evaluate to 0 under the morhpism from graphs to multivectors.')\n",
    "\n",
    "# In case the are graphs that evaluate to 0, the line below shows which graphs do so (note that the counting starts from 1!).\n",
    "print('These graphs are:')\n",
    "for (k,X) in enumerate(X_vector_fields):\n",
    "    if X==0:\n",
    "        print('graph', k+1,)\n",
    "print()\n",
    "\n",
    "# The next part is to find out linear relations of the vector fields we just computed. We look at the monomials that appear\n",
    "# in each xi[0], xi[1], xi[2] and xi[3] part of the vector fields, and store them in X_monomial_basis. \n",
    "X_monomial_basis = [set([]) for i in range(4)]\n",
    "for i in range(4):\n",
    "    for X in X_vector_fields:\n",
    "        X_monomial_basis[i] |= set(X[i].monomials())\n",
    "X_monomial_basis = [list(b) for b in X_monomial_basis]\n",
    "X_monomial_count = sum(len(b) for b in X_monomial_basis)\n",
    "\n",
    "# Next, we use this monomial basis to create a matrix that identifies each vector field by the monomials that appear in it.\n",
    "X_monomial_to_index = [{monomial : idx for (idx,monomial) in enumerate(X_monomial_basis[j])} for j in range(4)] \n",
    "X_evaluation_matrix = matrix(QQ, X_monomial_count, len(X_vector_fields))\n",
    "for i in range(len(X_vector_fields)):\n",
    "    v = vector(QQ, X_monomial_count)\n",
    "    index_shift = 0\n",
    "    for j in range(4):\n",
    "        f = X_vector_fields[i][j]\n",
    "        for coeff, monomial in zip(f.coefficients(), f.monomials()):\n",
    "            monomial_index = X_monomial_to_index[j][monomial]\n",
    "            v[index_shift + monomial_index] = coeff\n",
    "        index_shift += len(X_monomial_basis[j])\n",
    "    X_evaluation_matrix.set_column(i, v)\n",
    "\n",
    "# We can now detect linear relations by computing the nullity of this matrix. \n",
    "nullity = X_evaluation_matrix.right_nullity()\n",
    "print('The vector fields have', nullity, 'linear relations among themselves.\\n')\n",
    "\n",
    "\n",
    "# Unmute the next line if you want to explicitly see the 28 linear relations among the vector fields.\n",
    "#print('These relations are expressed by \\n', X_evaluation_matrix.right_kernel().basis(), '\\n')\n",
    "\n",
    "# We save a list of linearly independent vector fields.\n",
    "pivots = X_evaluation_matrix.pivots()\n",
    "print(' A maximal subset of linearly independent graphs is given by:', list(pivots),'\\n')\n",
    "\n",
    "# Next, let us create the swapped encodings in order to be able skew-symmetrize the vector fields (skew-symmetrizing is with \n",
    "# respect to a^1 and a^2).\n",
    "swapped_X_graph_encodings= []\n",
    "for i in range(len(X_graph_encodings)):\n",
    "    new_encoding=[]\n",
    "    for j in range(12):\n",
    "        if X_graph_encodings[i][j]==4:\n",
    "             new_encoding.append(7)\n",
    "        elif X_graph_encodings[i][j]==7:\n",
    "            new_encoding.append(4)\n",
    "        elif X_graph_encodings[i][j]==5:\n",
    "            new_encoding.append(8)\n",
    "        elif X_graph_encodings[i][j]==8:\n",
    "            new_encoding.append(5)\n",
    "        elif X_graph_encodings[i][j]==6:\n",
    "            new_encoding.append(9)\n",
    "        elif X_graph_encodings[i][j]==9:\n",
    "            new_encoding.append(6)\n",
    "        else:\n",
    "            new_encoding.append(X_graph_encodings[i][j])\n",
    "    swapped_X_graph_encodings.append(new_encoding)\n",
    "\n",
    "# Now, we compute the formulas corresponding to the swapped encodings.\n",
    "swapped_graphs = [encoding_to_graph(e) for e in swapped_X_graph_encodings]\n",
    "\n",
    "# We find the corresponding vector fields.\n",
    "swapped_vector_fields = []\n",
    "with Pool(processes=24) as pool:\n",
    "    swapped_vector_fields = list(pool.imap(evaluate_graph, swapped_graphs))\n",
    "\n",
    "# We create skew vector fields from the linearly independent non-skewed vector fields. \n",
    "skew_vector_fields=[]\n",
    "for i in pivots:\n",
    "    skew_vector_fields.append(1/2*(X_vector_fields[i]-swapped_vector_fields[i]))\n",
    "\n",
    "# We also create a new list storing the corresponding encodings (only the original encodings, not also the swapped encodings).\n",
    "independent_encodings=[]\n",
    "for i in pivots:\n",
    "    independent_encodings.append(X_graph_encodings[i])\n",
    "\n",
    "# While we got rid of linear dependencies in X_vector_fields, after skewing the vector fields, new dependencies show up. We\n",
    "# again get rid of these in the exact same manner. \n",
    "X_skew_monomial_basis = [set([]) for i in range(4)]\n",
    "for i in range(4):\n",
    "    for X in skew_vector_fields:\n",
    "        X_skew_monomial_basis[i] |= set(X[i].monomials())\n",
    "X_skew_monomial_basis = [list(b) for b in X_skew_monomial_basis]\n",
    "X_skew_monomial_index = [{m : k for k, m in enumerate(b)} for b in X_skew_monomial_basis]\n",
    "\n",
    "X_skew_monomial_count = sum(len(b) for b in X_skew_monomial_basis)\n",
    "\n",
    "X_skew_monomial_to_index = [{monomial : idx for (idx,monomial) in enumerate(X_skew_monomial_basis[j])} for j in range(4)] \n",
    "X_skew_evaluation_matrix = matrix(QQ, X_skew_monomial_count, len(skew_vector_fields), sparse=True)\n",
    "for i in range(len(skew_vector_fields)):\n",
    "    v = vector(QQ, X_skew_monomial_count, sparse=True)\n",
    "    index_shift = 0\n",
    "    for j in range(4):\n",
    "        f = skew_vector_fields[i][j]\n",
    "        for coeff, monomial in zip(f.coefficients(), f.monomials()):\n",
    "            monomial_index = X_skew_monomial_to_index[j][monomial]\n",
    "            v[index_shift + monomial_index] = coeff\n",
    "        index_shift += len(X_skew_monomial_basis[j])\n",
    "    X_skew_evaluation_matrix.set_column(i, v)\n",
    "\n",
    "print('We have', X_skew_evaluation_matrix.rank(), 'linearly independent skewed vector fields obtained from the graphs. \\n')\n",
    "\n",
    "# We collect the linearly independent skewed vector fields and the corresponding encodings\n",
    "pivots_2 = X_skew_evaluation_matrix.pivots()\n",
    "print('A maximal subset of linearly independent skewed vector fields is given by graphs', list(pivots_2),'\\n', )\n",
    "independent_encodings_skew = [independent_encodings[k] for k in pivots_2]\n",
    "skew_vector_fields_independent = [skew_vector_fields[k] for k in pivots_2]\n",
    "\n",
    "# We now compute the tetrahedral flow. First, we create the Poisson bivector P and check that it satisfies [[P,P]]=0. \n",
    "P= (rho*epsilon).bracket(a1).bracket(a2)\n",
    "if P.bracket(P)!=0:\n",
    "    print('P is not a Poisson bivector. \\n')\n",
    "\n",
    "# Introduce the graph complex, and find the tetrahedron as a graph on 4 Poisson vertices and 6 edges in the cohomology. This \n",
    "# tetrahedron is unoriented, so we orient it. The next step is to make sure that the graph is built of wedges. This means \n",
    "# that there cannot be more than 2 outgoing edges at each vertex. This gives 2 graphs; one where 3 vertices have 2 outgoing\n",
    "# edges, and one where 2 vertices have 2 outgoing edges and 2 vertices have 1 outgoing edge. \n",
    "# tetrahedron_oriented_filtered.show() gives a drawing of these graphs. \n",
    "# Finally, the bivector corresponding to the graph is computed.\n",
    "GC=UndirectedGraphComplex(QQ, implementation='vector', sparse=True)\n",
    "tetrahedron= GC.cohomology_basis(4,6)[0]\n",
    "dGC=DirectedGraphComplex(QQ, implementation='vector')\n",
    "tetrahedron_oriented= dGC(tetrahedron)\n",
    "tetrahedron_oriented_filtered= tetrahedron_oriented.filter(max_out_degree=2)\n",
    "#tetrahedron_oriented_filtered.show()\n",
    "tetrahedron_operation= S4.graph_operation(tetrahedron_oriented_filtered)\n",
    "Q_tetra= tetrahedron_operation(P, P, P, P) \n",
    "# !!! You don't want to print Q_tetra, it is very large\n",
    "# print('The tetrahedral flow in 4D is', Q_tetra, '\\n')\n",
    "\n",
    "print('Q_tetra is computed.\\n')\n",
    "\n",
    "# Instead of solving the (very large) linear system directly, we use another method in 4D. This method is explained \n",
    "# in https://arxiv.org/abs/2112.03897. Essentially, we solve 2 (somewhat) smaller linear systems.\n",
    "def casimir_flow(f):\n",
    "    return 4*tetrahedron_operation(P,P,P,f)\n",
    "\n",
    "a = [S4(a1), S4(a2)]\n",
    "adot = [casimir_flow(a[0]), casimir_flow(a[1])]\n",
    "\n",
    "X_a_multivectors = [[vector_field.bracket(casimir) for vector_field in skew_vector_fields_independent] for casimir in a]\n",
    "\n",
    "X_a_basis = [set(flow_of_casimir[()].monomials()) for flow_of_casimir in adot]\n",
    "for k in range(len(a)):\n",
    "    for X_a_multivector in X_a_multivectors[k]:\n",
    "        X_a_basis[k] |= set(X_a_multivector[()].monomials())\n",
    "X_a_basis = [list(B) for B in X_a_basis]\n",
    "\n",
    "X_a_monomial_index = [{m : k for k, m in enumerate(B)} for B in X_a_basis]\n",
    "X_a_evaluation_matrix = [matrix(QQ, len(B), len(skew_vector_fields_independent), sparse=True) for B in X_a_basis]\n",
    "for i in range(len(a)):\n",
    "    for j in range(len(skew_vector_fields_independent)):\n",
    "        v = vector(QQ, len(X_a_basis[i]), sparse=True)\n",
    "        multivector = X_a_multivectors[i][j][()]\n",
    "        for coeff, monomial in zip(multivector.coefficients(), multivector.monomials()):\n",
    "            monomial_index = X_a_monomial_index[i][monomial]\n",
    "            v[monomial_index] = coeff\n",
    "        X_a_evaluation_matrix[i].set_column(j, v)\n",
    "\n",
    "adot_vector = [vector(QQ, len(B)) for B in X_a_basis]\n",
    "for i in range(len(a)):\n",
    "    f = adot[i][()]\n",
    "    for coeff, monomial in zip(f.coefficients(), f.monomials()):\n",
    "        monomial_index = X_a_monomial_index[i][monomial]\n",
    "        adot_vector[i][monomial_index] = coeff\n",
    "\n",
    "P0 = (rho*epsilon).bracket(adot[0]).bracket(a2)\n",
    "P1 = (rho*epsilon).bracket(a1).bracket(adot[1])\n",
    "Q_remainder = Q_tetra - P0 - P1\n",
    "P_without_rho = epsilon.bracket(a1).bracket(a2)\n",
    "rhodot = Q_remainder[0,1] // P_without_rho[0,1]\n",
    "\n",
    "X_rho_multivectors = [vector_field.bracket(rho*epsilon) for vector_field in skew_vector_fields_independent]\n",
    "\n",
    "X_rho_basis = set(rhodot.monomials())\n",
    "for X_rho_multivector in X_rho_multivectors:\n",
    "    X_rho_basis |= set(X_rho_multivector[0,1,2,3].monomials())\n",
    "X_rho_basis = list(X_rho_basis)\n",
    "\n",
    "X_rho_monomial_index = {m : k for k, m in enumerate(X_rho_basis)}\n",
    "X_rho_evaluation_matrix = matrix(QQ, len(X_rho_basis), len(skew_vector_fields_independent), sparse=True)\n",
    "for j in range(len(skew_vector_fields_independent)):\n",
    "    f = X_rho_multivectors[j][0,1,2,3]\n",
    "    v = vector(QQ, len(X_rho_basis), sparse=True)\n",
    "    for coeff, monomial in zip(f.coefficients(), f.monomials()):\n",
    "        monomial_index = X_rho_monomial_index[monomial]\n",
    "        v[monomial_index] = coeff\n",
    "    X_rho_evaluation_matrix.set_column(j, v)\n",
    "\n",
    "rhodot_vector = vector(QQ, len(X_rho_basis), sparse=True)\n",
    "for coeff, monomial in zip(rhodot.coefficients(), rhodot.monomials()):\n",
    "    monomial_index = X_rho_monomial_index[monomial]\n",
    "    rhodot_vector[monomial_index] = coeff\n",
    "\n",
    "big_matrix = X_a_evaluation_matrix[0].stack(X_a_evaluation_matrix[1]).stack(X_rho_evaluation_matrix)\n",
    "big_vector = vector(list(-adot_vector[0]) + list(-adot_vector[1]) + list(-rhodot_vector))\n",
    "X_solution_vector = big_matrix.solve_right(big_vector)\n",
    "print('Proposition 14: There exist a solution over skewed vector fields from graphs. It is given by', X_solution_vector, '\\n')\n",
    "\n",
    "# Now, we create the evaluation matrix of the skewed independent vector fields; we need this in order to find a basis\n",
    "# for the cocycle space. \n",
    "X_skew_ind_monomial_basis = [set([]) for i in range(4)]\n",
    "for i in range(4):\n",
    "    for vector_field in skew_vector_fields_independent:\n",
    "        X_skew_ind_monomial_basis[i] |= set(vector_field[i].monomials())\n",
    "X_skew_ind_monomial_basis = [list(b) for b in X_skew_ind_monomial_basis]\n",
    "X_skew_ind_monomial_index = [{m : k for k, m in enumerate(b)} for b in X_skew_ind_monomial_basis]\n",
    "\n",
    "X_skew_ind_monomial_count = sum(len(b) for b in X_skew_ind_monomial_basis)\n",
    "\n",
    "X_skew_ind_evaluation_matrix = matrix(QQ, X_skew_ind_monomial_count, len(skew_vector_fields_independent), sparse=True)\n",
    "for i in range(len(skew_vector_fields_independent)):\n",
    "    v = vector(QQ, X_skew_ind_monomial_count, sparse=True)\n",
    "    index_shift = 0\n",
    "    for j in range(4):\n",
    "        vector_field = skew_vector_fields_independent[i][j]\n",
    "        for coeff, monomial in zip(vector_field.coefficients(), vector_field.monomials()):\n",
    "            monomial_index = X_skew_ind_monomial_index[j][monomial]\n",
    "            v[index_shift + monomial_index] = coeff\n",
    "        index_shift += len(X_skew_ind_monomial_basis[j])\n",
    "    X_skew_ind_evaluation_matrix.set_column(i, v)\n",
    "\n",
    "# We compute a basis for the cocycle space.\n",
    "X_cocycle_space = big_matrix.right_kernel().quotient(X_skew_ind_evaluation_matrix.right_kernel())\n",
    "X_cocycles=[X_cocycle_space.lift(v) for v in X_cocycle_space.basis()]\n",
    "print('Proposition 15: The cocycle space has dimension',X_cocycle_space.dimension(), '. The shifts are given by', X_cocycles, '\\n')\n",
    "\n",
    "# We compute the vector fields corresponding to the computed basis elements of the cocycle space.\n",
    "shifts_formulas = [sum(X_cocycle[j]*skew_vector_fields_independent[j] for j in range(len(skew_vector_fields_independent))) for X_cocycle in X_cocycles]\n",
    "\n",
    "# Now, we start the procedure of checking whether the shifts appearing in the cocycle space are Hamiltonian. \n",
    "hamiltonian_encodings= [(0, 1, 2, 4, 0, 1, 3, 5), (0, 1, 2, 4, 1, 2, 3, 5), (0, 1, 2, 4, 1, 3, 4, 5), (0, 2, 3, 4, 1, 2, 3, 5), (0, 2, 3, 4, 1, 3, 4, 5), (0, 2, 4, 5, 1, 3, 4, 5), (0, 1, 2, 4, 0, 2, 3, 5), (0, 1, 2, 4, 0, 3, 4, 5), (0, 1, 2, 4, 2, 3, 4, 5), (0, 2, 3, 4, 0, 2, 3, 5), (0, 2, 4, 5, 0, 2, 3, 5), (0, 2, 3, 4, 0, 3, 4, 5), (0, 2, 4, 5, 0, 3, 4, 5), (0, 2, 3, 4, 2, 3, 4, 5), (0, 2, 4, 5, 2, 3, 4, 5), (1, 2, 3, 4, 0, 2, 3, 5), (1, 2, 4, 5, 0, 3, 4, 5), (1, 2, 3, 4, 0, 3, 4, 5), (1, 2, 3, 4, 2, 3, 4, 5), (1, 2, 4, 5, 2, 3, 4, 5), (2, 3, 4, 5, 2, 3, 4, 5)]\n",
    "\n",
    "# We find the graphs corresponding to the encodings. \n",
    "def hamiltonian_encoding_to_graph(encoding):\n",
    "    targets = [encoding[0:4], encoding[4:8]]\n",
    "    edges = sum([[(k+1,v) for v in t] for (k,t) in enumerate(targets)], [])\n",
    "    return FormalityGraph(0, 6, edges)\n",
    "\n",
    "hamiltonian_graphs = [encoding_to_graph(e) for e in hamiltonian_encodings]\n",
    "\n",
    "# Since our vector fields are skew with respect to the Casimirs a1 and a2, we require that the Hamiltonians are symmetric with\n",
    "# respect to a1 and a2; in this way, as the Poisson bivector P itself is skew (wrt a1 and a2), we guarantee that the \n",
    "# Hamiltonian vector  fields are also skew symmetric wrt a1 and a2.  \n",
    "\n",
    "hamiltonian_encodings_interchanged= [(0, 1, 4, 2, 0, 1, 5, 3), (0, 1, 4, 2, 1, 4, 5, 3), (0, 1, 4, 2, 1, 5, 2, 3), (0, 4, 5, 2, 1, 4, 5, 3), (0, 4, 5, 2, 1, 5, 2, 3), (0, 4, 2, 3, 1, 5, 2, 3), (0, 1, 4, 2, 0, 4, 5, 3), (0, 1, 4, 2, 0, 5, 2, 3), (0, 1, 4, 2, 4, 5, 2, 3), (0, 4, 5, 2, 0, 4, 5, 3), (0, 4, 2, 3, 0, 4, 5, 3), (0, 4, 5, 2, 0, 5, 2, 3), (0, 4, 2, 3, 0, 5, 2, 3), (0, 4, 5, 2, 4, 5, 2, 3), (0, 4, 2, 3, 4, 5, 2, 3), (1, 4, 5, 2, 0, 4, 5, 3), (1, 4, 2, 3, 0, 5, 2, 3), (1, 4, 5, 2, 0, 5, 2, 3), (1, 4, 5, 2, 4, 5, 2, 3), (1, 4, 2, 3, 4, 5, 2, 3), (4, 5, 2, 3, 4, 5, 2, 3)]\n",
    "\n",
    "hamiltonian_graphs_interchanged = [encoding_to_graph(e) for e in hamiltonian_encodings_interchanged]\n",
    "\n",
    "# We create a new function to evaluate the Hamiltonian graphs to Hamiltonian formulas. \n",
    "def evaluate_ham(g): \n",
    "    result = S4.zero()\n",
    "    for index_choice in itertools.product(itertools.permutations(range(4)), repeat=2):\n",
    "        sign = epsilon[index_choice[0]] * epsilon[index_choice[1]]\n",
    "        vertex_content = [S4(rho), S4(rho), S4(a1), S4(a1), S4(a2), S4(a2)]\n",
    "        for ((source, target), index) in zip(g.edges(), sum(map(list, index_choice), [])):\n",
    "            vertex_content[target] = vertex_content[target].derivative(even_coords[index])\n",
    "        result += sign * prod(vertex_content)\n",
    "    return result\n",
    "\n",
    "# We compute the Hamiltonian formulas.\n",
    "hamiltonian_formulas = []\n",
    "with Pool(processes=24) as pool:\n",
    "    hamiltonian_formulas = list(pool.imap(evaluate_ham, hamiltonian_graphs))\n",
    "\n",
    "# We compute the Hamiltonian formulas with a1 and a2 swapped.\n",
    "hamiltonian_formulas_interchanged = []\n",
    "with Pool(processes=24) as pool:\n",
    "    hamiltonian_formulas_interchanged = list(pool.imap(evaluate_ham, hamiltonian_graphs_interchanged))\n",
    "\n",
    "# We obtain the symmetrized Hamiltonian formulas.\n",
    "hamiltonian_formulas_symm=[]\n",
    "for i in range(len(hamiltonian_formulas)):\n",
    "    hamiltonian_formulas_symm.append(1/2*(hamiltonian_formulas[i]+hamiltonian_formulas_interchanged[i]))\n",
    "\n",
    "# We check if we have symmetrized Hamiltonian formulas that evaluate to 0. \n",
    "print('We have', hamiltonian_formulas_symm.count(0), 'Hamiltonian graph that evaluates to 0.')\n",
    "print('The Hamiltonian graph evaluated to 0 is:\\n')\n",
    "for (k,ham) in enumerate(hamiltonian_formulas_symm):\n",
    "    if ham==0:\n",
    "        print('Hamiltonian', k+1,'\\n')\n",
    "\n",
    "#From the symmetrized Hamiltonians we compute the skew-symmetrized Hamiltonian vector fields.\n",
    "hamiltonian_vector_fields_skew=[]\n",
    "for formula in hamiltonian_formulas_symm:\n",
    "    hamiltonian_vector_fields_skew.append(P.bracket(formula))\n",
    "\n",
    "# We create the Hamiltonian monomial basis to be able to express the basis of the cocycle space in terms of the monomials\n",
    "# appearing in the skewed Hamiltonian vector fields. \n",
    "hamiltonian_monomial_basis = {}\n",
    "for j in range(len(shifts_formulas)):\n",
    "    for i in range(4): \n",
    "        hamiltonian_monomial_basis[i] = set(shifts_formulas[j][i].monomials())\n",
    "        for formula in hamiltonian_vector_fields_skew:\n",
    "            hamiltonian_monomial_basis[i] |= set(formula[i].monomials())\n",
    "\n",
    "hamiltonian_monomial_basis = {idx: list(b) for idx, b in hamiltonian_monomial_basis.items()}\n",
    "hamiltonian_monomial_index = {idx: {m : k for k, m in enumerate(b)} for idx, b in hamiltonian_monomial_basis.items()}\n",
    "hamiltonian_monomial_count = sum(len(b) for b in hamiltonian_monomial_basis.values())\n",
    "\n",
    "def shift_formula_to_vector(shift_formula):\n",
    "        shift_vector = vector(QQ,hamiltonian_monomial_count, sparse=True)\n",
    "        index_offset = 0\n",
    "        for i in hamiltonian_monomial_basis:\n",
    "            for coeff, monomial in shift_formula[i]:\n",
    "                monomial_index = hamiltonian_monomial_index[i][monomial]\n",
    "                shift_vector[monomial_index + index_offset] = coeff\n",
    "            index_offset += len(hamiltonian_monomial_basis[i])\n",
    "        return shift_vector\n",
    "\n",
    "shifts_vectors = [shift_formula_to_vector(shift_formula) for shift_formula in shifts_formulas]\n",
    "\n",
    "# Let us collect which monomials appear in which skewed Hamiltonians vector fields, and store this in an evaluation matrix. \n",
    "hamiltonian_evaluation_matrix = matrix(QQ,hamiltonian_monomial_count,len(hamiltonian_vector_fields_skew),sparse=True)\n",
    "for k in range(len(hamiltonian_vector_fields_skew)):\n",
    "    vector_field = hamiltonian_vector_fields_skew[k] \n",
    "    v = vector(QQ, hamiltonian_monomial_count, sparse=True) \n",
    "    index_shift = 0\n",
    "    for i in hamiltonian_monomial_basis: \n",
    "        for coeff, monomial in vector_field[i]:\n",
    "            monomial_index = hamiltonian_monomial_index[i][monomial]\n",
    "            v[monomial_index +index_shift] = coeff\n",
    "        index_shift += len(hamiltonian_monomial_basis[i])\n",
    "    hamiltonian_evaluation_matrix.set_column(k, v)\n",
    "\n",
    "# Let us check the nullity of the skewed Hamiltonian vector fields among themselves.\n",
    "nullity=hamiltonian_evaluation_matrix.right_nullity()\n",
    "kernel_basis= hamiltonian_evaluation_matrix.right_kernel().basis()\n",
    "print('The nullity among the skewed Hamiltonian vector fields is ', nullity, '.\\n')\n",
    "# Note that the below is on the level of vector fields, not formulas. Unfortunately, the evaluation_matrix procedure only\n",
    "# works from vector fields onward, and not for 0-vectors (formulas). You can explictly check that the linear relations ARE \n",
    "# already preserved on the level of formulas by simply evaluating hamiltonian_formulas[x]==hamiltonian_formulas[y] etc.\n",
    "print('Explicitly, these are the linear combinations that evaluate to 0:', kernel_basis, '\\n')\n",
    "\n",
    "# We can now solve the shifts! Note that if (at least one) shift is NOT Hamiltonian, the code will break here as no solution \n",
    "# can be found.\n",
    "shifts_solutions = [hamiltonian_evaluation_matrix.solve_right(shift_vector) for shift_vector in shifts_vectors]\n",
    "\n",
    "\n",
    "# Write the solutions above from combinations of graphs to their vector field forms to check validity.\n",
    "solution_formulas = [sum(shift_solution[i]*hamiltonian_vector_fields_skew[i] for i in range(len(shift_solution))) for shift_solution in shifts_solutions]\n",
    "\n",
    "\n",
    "# We check that the solutions we found in terms of the skewed Hamiltonian vector fields are truly correct; we check \n",
    "# explicitly whether they agree on the previously computed formulass for the basis elements of the cocycle space, and\n",
    "# that they ARE elements of the cocycle space (i.e. they evaluate to 0 under [[P, ]]).  \n",
    "if any(P.bracket(solution_formula) != 0 for solution_formula in solution_formulas) or solution_formulas != shifts_formulas:\n",
    "    print('There is an error in computing the shifts.')\n",
    "else:\n",
    "    print('Theorem 17: The shifts in the cocycle space are Hamiltonian.')\n",
    "\n",
    "for k, shift_solution in enumerate(shifts_solutions):\n",
    "        print('The shift #', k+1, 'is the following linear combination of Hamiltonian vector fields:', shift_solution)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.1",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

